Tuning Over-Relaxed ADMM

The framework of Integral Quadratic Constraints (IQC) reduces the computation of upper bounds on the convergence rate of several optimization algorithms to a semi-definite program (SDP). In the case of over-relaxed Alternating Direction Method of Multipliers (ADMM), an explicit and closed form solution to this SDP was derived in our recent work [1]. The purpose of this paper is twofold. First, we summarize these results. Second, we explore one of its consequences which allows us to obtain general and simple formulas for optimal parameter selection. These results are valid for arbitrary strongly convex objective functions.

==> alpha.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    184159,       4422]
NotebookOptionsPosition[    180777,       4304]
NotebookOutlinePosition[    181139,       4320]
CellTagsIndexPosition[    181096,       4317]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"ChiRho", "[", "\[Rho]_", "]"}], ":=", 
  RowBox[{"Max", "[", 
   RowBox[{"\[Rho]", ",", 
    RowBox[{"\[Rho]", "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eta", "[", 
   RowBox[{"\[Alpha]_", ",", "\[Rho]_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["\[Alpha]", 
    RowBox[{"2", "-", "\[Alpha]"}]], " ", 
   RowBox[{"(", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"ChiRho", "[", "\[Rho]", "]"}], " ", 
       SqrtBox[
        RowBox[{"\[Kappa]", " "}]]}], "-", "1"}], 
     RowBox[{
      RowBox[{
       RowBox[{"ChiRho", "[", "\[Rho]", "]"}], " ", 
       SqrtBox[
        RowBox[{"\[Kappa]", " "}]]}], "+", "1"}]], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tau", "[", 
   RowBox[{"\[Alpha]_", ",", "\[Rho]_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{"1", " ", "-", " ", 
   FractionBox["\[Alpha]", 
    RowBox[{"1", "+", 
     RowBox[{
      RowBox[{"ChiRho", "[", "\[Rho]", "]"}], " ", 
      SqrtBox["\[Kappa]"]}]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ChiEta", "[", 
   RowBox[{"\[Alpha]_", ",", "\[Rho]_", ",", "\[Kappa]_"}], "]"}], ":=", 
  RowBox[{"Max", "[", 
   RowBox[{
    RowBox[{"Eta", "[", 
     RowBox[{"\[Alpha]", ",", "\[Rho]", ",", "\[Kappa]"}], "]"}], ",", 
    RowBox[{
     RowBox[{"Eta", "[", 
      RowBox[{"\[Alpha]", ",", "\[Rho]", ",", "\[Kappa]"}], "]"}], "^", 
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eq", "[", 
   RowBox[{"\[Alpha]_", ",", "\[Rho]_", ",", "\[Kappa]_", ",", "t_"}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{"ChiEta", "[", 
    RowBox[{"\[Alpha]", ",", "\[Rho]", ",", "\[Kappa]"}], "]"}], "*", 
   RowBox[{
    RowBox[{"Tau", "[", 
     RowBox[{"\[Alpha]", ",", "\[Rho]", ",", "\[Kappa]"}], "]"}], "^", 
    RowBox[{"(", 
     RowBox[{"2", "t"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Alpha", "[", 
   RowBox[{"\[Kappa]_", ",", "t_"}], "]"}], ":=", 
  RowBox[{"2", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Sqrt", "[", "\[Kappa]", "]"}], "-", "1"}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "t"}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Alpha2", "[", "\[Kappa]_", "]"}], ":=", 
   RowBox[{"1", "+", 
    RowBox[{"1", "/", 
     RowBox[{"Sqrt", "[", "\[Kappa]", "]"}]}]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"\[Alpha]_", ",", "\[Rho]_", ",", "\[Kappa]_", ",", "t_"}], "]"}], 
  ":=", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"ChiEta", "[", 
     RowBox[{"\[Alpha]", ",", "\[Rho]", ",", "\[Kappa]"}], "]"}], "]"}], "+", 
   
   RowBox[{"2", "t", " ", 
    RowBox[{"Log", "[", 
     RowBox[{"Tau", "[", 
      RowBox[{"\[Alpha]", ",", "\[Rho]", ",", "\[Kappa]"}], "]"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", "F1"}], "Input",
 CellChangeTimes->{{3.68416500750207*^9, 3.684165015077436*^9}, {
  3.6841652618712263`*^9, 3.684165382821369*^9}, {3.684165417681334*^9, 
  3.684165461748672*^9}, {3.6841656934893427`*^9, 3.684165906662039*^9}, {
  3.684168217070896*^9, 3.684168224676901*^9}, {3.684168680312133*^9, 
  3.6841687433065453`*^9}, {3.6841717082239027`*^9, 3.684171756289566*^9}, {
  3.684171890759663*^9, 3.684171892869575*^9}}],

Cell[BoxData["F1"], "Output",
 CellChangeTimes->{{3.684231252667706*^9, 3.684231255446143*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Eq", "[", 
        RowBox[{"\[Alpha]", ",", "\[Rho]", ",", "1.5", ",", "1"}], "]"}], ",", 
       RowBox[{"F", "[", 
        RowBox[{"\[Alpha]", ",", "\[Rho]", ",", "1.5", ",", "1"}], "]"}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"AxesOrigin", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4"}], ",", "1"}], "}"}]}], "}"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"\[Rho]", ",", "1", ",", "10"}], "}"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.684165473252034*^9, 3.684165557460474*^9}, {
  3.684165923052671*^9, 3.6841659848287373`*^9}, {3.684166040283448*^9, 
  3.684166118199428*^9}, {3.684166182407552*^9, 3.684166183577528*^9}, {
  3.684166685207282*^9, 3.68416671157753*^9}, {3.684166742459923*^9, 
  3.684166754963928*^9}, {3.684166795088872*^9, 3.684166964730991*^9}, {
  3.684168254139647*^9, 3.6841683063974752`*^9}, {3.6841684544821663`*^9, 
  3.684168474010841*^9}, {3.684168525587488*^9, 3.684168536262704*^9}, {
  3.684168567431929*^9, 3.6841686305020733`*^9}, {3.684168717171921*^9, 
  3.684168718677184*^9}, {3.684168990474907*^9, 3.68416900665324*^9}, {
  3.6841690579149723`*^9, 3.68416905944873*^9}, {3.684169101220406*^9, 
  3.684169101298201*^9}, {3.684171769105411*^9, 3.684171780487713*^9}, {
  3.684171814814363*^9, 3.68417185053444*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`\[Rho]$$ = 1.27, Typeset`show$$ = True, 
    Typeset`bookmarkList$$ = {}, Typeset`bookmarkMode$$ = "Menu", 
    Typeset`animator$$, Typeset`animvar$$ = 1, Typeset`name$$ = 
    "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`\[Rho]$$], 1, 10}}, Typeset`size$$ = {
    360., {108., 114.}}, Typeset`update$$ = 0, Typeset`initDone$$, 
    Typeset`skipInitDone$$ = True, $CellContext`\[Rho]$995$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, "Variables" :> {$CellContext`\[Rho]$$ = 1}, 
      "ControllerVariables" :> {
        Hold[$CellContext`\[Rho]$$, $CellContext`\[Rho]$995$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Plot[{
         $CellContext`Eq[$CellContext`\[Alpha], $CellContext`\[Rho]$$, 1.5, 
          1], 
         $CellContext`F[$CellContext`\[Alpha], $CellContext`\[Rho]$$, 1.5, 
          1]}, {$CellContext`\[Alpha], 1, 2}, AxesOrigin -> {1, 0}, 
        PlotRange -> {{1, 2}, {-4, 1}}], 
      "Specifications" :> {{$CellContext`\[Rho]$$, 1, 10}}, "Options" :> {}, 
      "DefaultOptions" :> {}],
     ImageSizeCache->{407., {152., 159.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{
  3.6841667558476887`*^9, {3.684166795989252*^9, 3.684166965835164*^9}, {
   3.684168229296445*^9, 3.6841682338962507`*^9}, {3.68416827366157*^9, 
   3.684168308921089*^9}, {3.684168468996441*^9, 3.6841684744778147`*^9}, {
   3.6841685262121897`*^9, 3.6841685367851353`*^9}, {3.684168571954368*^9, 
   3.684168631165021*^9}, {3.6841689910923967`*^9, 3.684169007236557*^9}, 
   3.6841690599954967`*^9, {3.6841690976838427`*^9, 3.684169102673738*^9}, 
   3.6841715964529057`*^9, 3.6841717818304167`*^9, {3.684171819559607*^9, 
   3.6841718511945543`*^9}, 3.68423125681682*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Chi", "[", "\[Rho]_", "]"}], ":=", 
    RowBox[{"Max", "[", 
     RowBox[{"\[Rho]", ",", 
      RowBox[{"\[Rho]", "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Kappa]_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["\[Alpha]", 
      RowBox[{"2", "-", "\[Alpha]"}]], " ", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"\[Kappa]", "-", "1"}], 
       RowBox[{"\[Kappa]", "+", "1"}]], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tau", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Kappa]_"}], "]"}], ":=", 
    RowBox[{"1", " ", "-", " ", 
     FractionBox["\[Alpha]", 
      RowBox[{"1", "+", " ", "\[Kappa]"}]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChiEta", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Kappa]_"}], "]"}], ":=", 
    RowBox[{"Chi", "[", 
     RowBox[{"Eta", "[", 
      RowBox[{"\[Alpha]", ",", "\[Kappa]"}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eq", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Kappa]_", ",", "t_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ChiEta", "[", 
      RowBox[{"\[Alpha]", ",", "\[Kappa]"}], "]"}], "*", 
     RowBox[{
      RowBox[{"Tau", "[", 
       RowBox[{"\[Alpha]", ",", "\[Kappa]"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"2", "t"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Kappa]_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"Log", "[", 
     RowBox[{"Eq", "[", 
      RowBox[{"\[Alpha]", ",", "\[Kappa]", ",", "t"}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Alpha2", "[", 
     RowBox[{"\[Kappa]_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"Abs", "[", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "t"}], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"4", " ", "t", " ", "\[Kappa]"}]}]]}], 
      RowBox[{"2", " ", "t"}]], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Alpha3", "[", 
     RowBox[{"\[Kappa]_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"2", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", "2"], "-", 
        FractionBox["\[Kappa]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "/", "t"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Alpha1", "[", "\[Kappa]_", "]"}], ":=", 
    RowBox[{"1", "+", 
     RowBox[{"1", "/", "\[Kappa]", "\[IndentingNewLine]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.684231555918311*^9, 3.6842316139753942`*^9}, {
  3.684231651769662*^9, 3.68423166375394*^9}, {3.6842317320979843`*^9, 
  3.684231811806172*^9}, {3.684233555099689*^9, 3.6842335803184958`*^9}, {
  3.6842343118444767`*^9, 3.684234380831025*^9}, {3.68423449846379*^9, 
  3.684234507678844*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"\[Alpha]", ",", "a", ",", "b"}], "]"}], ",", 
       RowBox[{
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Alpha]", "-", 
           RowBox[{"Max", "[", 
            RowBox[{
             RowBox[{"Alpha1", "[", "a", "]"}], ",", 
             RowBox[{"Alpha2", "[", 
              RowBox[{"a", ",", "b"}], "]"}]}], "]"}]}], "0.001"], " ", "]"}],
         " ", "6"}], ",", 
       RowBox[{
        RowBox[{"Tanh", "[", 
         FractionBox[
          RowBox[{"\[Alpha]", "-", 
           RowBox[{"Max", "[", 
            RowBox[{
             RowBox[{"Alpha1", "[", "a", "]"}], ",", 
             RowBox[{"Alpha3", "[", 
              RowBox[{"a", ",", "b"}], "]"}]}], "]"}]}], "0.001"], " ", "]"}],
         " ", "6"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"a", ",", " ", "1.1", ",", " ", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", ",", "1", ",", "30"}], "}"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.6841692454231863`*^9, 3.6841693140108*^9}, {
   3.6841693610160103`*^9, 3.684169368957848*^9}, 3.684231773208143*^9, {
   3.684231815878552*^9, 3.684231871592496*^9}, {3.684233517538837*^9, 
   3.684233540108521*^9}, {3.684233585881365*^9, 3.6842336490546417`*^9}, {
   3.6842336931976*^9, 3.684233726896262*^9}, {3.684233770982649*^9, 
   3.684233775510064*^9}, {3.6842344505451593`*^9, 3.684234455991843*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a$$ = 1.37, $CellContext`b$$ = 
    1.7000000000000002`, Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`a$$], 1.1, 10}, {
      Hold[$CellContext`b$$], 1, 30}}, Typeset`size$$ = {360., {106., 111.}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`a$200085$$ = 0, $CellContext`b$200086$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`a$$ = 1.1, $CellContext`b$$ = 1}, 
      "ControllerVariables" :> {
        Hold[$CellContext`a$$, $CellContext`a$200085$$, 0], 
        Hold[$CellContext`b$$, $CellContext`b$200086$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Plot[{
         $CellContext`F[$CellContext`\[Alpha], $CellContext`a$$, \
$CellContext`b$$], Tanh[($CellContext`\[Alpha] - Max[
             $CellContext`Alpha1[$CellContext`a$$], 
             $CellContext`Alpha2[$CellContext`a$$, $CellContext`b$$]])/0.001] 
         6, Tanh[($CellContext`\[Alpha] - Max[
             $CellContext`Alpha1[$CellContext`a$$], 
             $CellContext`Alpha3[$CellContext`a$$, $CellContext`b$$]])/0.001] 
         6}, {$CellContext`\[Alpha], 1, 2}], 
      "Specifications" :> {{$CellContext`a$$, 1.1, 10}, {$CellContext`b$$, 1, 
         30}}, "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{407., {163., 170.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.684169265462408*^9, 3.6841693149734087`*^9}, 
   3.684169369826934*^9, {3.684231861367261*^9, 3.684231872237411*^9}, 
   3.6842329186254683`*^9, {3.6842336050275803`*^9, 3.684233649696439*^9}, {
   3.6842336979859657`*^9, 3.68423372746845*^9}, {3.6842337713901873`*^9, 
   3.6842337760406637`*^9}, 3.684234456667745*^9, 3.6842345115582447`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"F", "[", 
        RowBox[{"\[Alpha]", ",", "a", ",", "b"}], "]"}], ",", 
       RowBox[{
        RowBox[{"10", 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"\[Alpha]", "-", 
           RowBox[{"Max", "[", 
            RowBox[{
             RowBox[{"Alpha1", "[", "a", "]"}], ",", 
             RowBox[{"Alpha2", "[", 
              RowBox[{"a", ",", "b"}], "]"}]}], "]"}]}], " ", "]"}]}], "-", 
        "4"}], ",", 
       RowBox[{
        RowBox[{"10", 
         RowBox[{"HeavisideTheta", "[", 
          RowBox[{"\[Alpha]", "-", 
           RowBox[{"Max", "[", 
            RowBox[{
             RowBox[{"Alpha1", "[", "a", "]"}], ",", 
             RowBox[{"Alpha3", "[", 
              RowBox[{"a", ",", "b"}], "]"}]}], "]"}]}], " ", "]"}]}], "-", 
        "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"a", ",", " ", "1.1", ",", " ", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", ",", "1", ",", "30"}], "}"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.684233869298238*^9, 3.6842339453521547`*^9}, {
  3.684234410157452*^9, 3.6842344138412733`*^9}}],

Cell[BoxData[
 TagBox[
  StyleBox[
   DynamicModuleBox[{$CellContext`a$$ = 1.1, $CellContext`b$$ = 1, 
    Typeset`show$$ = True, Typeset`bookmarkList$$ = {}, 
    Typeset`bookmarkMode$$ = "Menu", Typeset`animator$$, Typeset`animvar$$ = 
    1, Typeset`name$$ = "\"untitled\"", Typeset`specs$$ = {{
      Hold[$CellContext`a$$], 1.1, 10}, {
      Hold[$CellContext`b$$], 1, 30}}, Typeset`size$$ = {360., {106., 111.}}, 
    Typeset`update$$ = 0, Typeset`initDone$$, Typeset`skipInitDone$$ = 
    True, $CellContext`a$180169$$ = 0, $CellContext`b$180170$$ = 0}, 
    DynamicBox[Manipulate`ManipulateBoxes[
     1, StandardForm, 
      "Variables" :> {$CellContext`a$$ = 1.1, $CellContext`b$$ = 1}, 
      "ControllerVariables" :> {
        Hold[$CellContext`a$$, $CellContext`a$180169$$, 0], 
        Hold[$CellContext`b$$, $CellContext`b$180170$$, 0]}, 
      "OtherVariables" :> {
       Typeset`show$$, Typeset`bookmarkList$$, Typeset`bookmarkMode$$, 
        Typeset`animator$$, Typeset`animvar$$, Typeset`name$$, 
        Typeset`specs$$, Typeset`size$$, Typeset`update$$, Typeset`initDone$$,
         Typeset`skipInitDone$$}, "Body" :> Plot[{
         $CellContext`F[$CellContext`\[Alpha], $CellContext`a$$, \
$CellContext`b$$], 10 HeavisideTheta[$CellContext`\[Alpha] - Max[
             $CellContext`Alpha1[$CellContext`a$$], 
             $CellContext`Alpha2[$CellContext`a$$, $CellContext`b$$]]] - 4, 
         10 HeavisideTheta[$CellContext`\[Alpha] - Max[
             $CellContext`Alpha1[$CellContext`a$$], 
             $CellContext`Alpha3[$CellContext`a$$, $CellContext`b$$]]] - 
         4}, {$CellContext`\[Alpha], 1, 2}], 
      "Specifications" :> {{$CellContext`a$$, 1.1, 10}, {$CellContext`b$$, 1, 
         30}}, "Options" :> {}, "DefaultOptions" :> {}],
     ImageSizeCache->{407., {163., 170.}},
     SingleEvaluation->True],
    Deinitialization:>None,
    DynamicModuleValues:>{},
    SynchronousInitialization->True,
    UnsavedVariables:>{Typeset`initDone$$},
    UntrackedVariables:>{Typeset`size$$}], "Manipulate",
   Deployed->True,
   StripOnInput->False],
  Manipulate`InterpretManipulate[1]]], "Output",
 CellChangeTimes->{{3.6842338855512657`*^9, 3.684233946502553*^9}, 
   3.684234419817602*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"1", "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["t", "2"]}], "-", 
    RowBox[{"4", " ", "t", " ", "5"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "->", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "}"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.68423544283042*^9, 3.684235495122611*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], 
    LineBox[{{2.0408163265306121`*^-7, 0.9999959183675134}, {
     0.003067179205596267, 0.9386940462411916}, {0.006134154329559881, 
     0.8774674248061578}, {0.01226810457748711, 0.7552399340099544}, {
     0.02453600507334157, 0.5116879607130047}, {0.04907180606505048, 
     0.028196047300933946`}, {0.09814340804846831, -0.9243396467958938}, {
     0.19628661201530398`, -2.7716185040802936`}, {
     0.40908357085458646`, -6.512273945319172}, {
     0.6077788357015209, -9.677996261523633}, {0.6302047139938356, -10.}}], 
    LineBox[{{4.368399261858789, -10.}, {
     4.489381294961437, -8.169448253030211}, {
     4.70196104730835, -4.60547018454686}, {
     4.900439105662914, -0.9515684000169102}, {5.095019551657784, 
     2.9365058939446698`}, {5.306110548558265, 7.497025642919866}, {
     5.413826321646356, 10.}}]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{0., 9.999999795918367}, {-10, 10}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{{3.684235456251786*^9, 3.684235495490258*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Tanh", "[", 
     FractionBox[
      RowBox[{"x", "-", "1"}], "0.1"], " ", "]"}], " ", "0.1"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", 
     RowBox[{"-", "10"}], ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6842333644784927`*^9, 3.684233501489381*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxF2Hk4VN8bAHBEKYpoQSEpirIWknpFlkT2JbTJkpIkiewRsu+7SJaUIsLc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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{-10, 10}, {-0.1, 0.1}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.6842334124113817`*^9, 3.684233445056011*^9}, {
  3.684233475252054*^9, 3.684233502001013*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Chi", "[", "\[Rho]_", "]"}], ":=", "\[Rho]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eta", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Kappa]_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["\[Alpha]", 
      RowBox[{"2", "-", "\[Alpha]"}]], " ", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"\[Kappa]", "-", "1"}], 
       RowBox[{"\[Kappa]", "+", "1"}]], ")"}]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tau", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Kappa]_"}], "]"}], ":=", 
    RowBox[{"1", " ", "-", " ", 
     FractionBox["\[Alpha]", 
      RowBox[{"1", "+", " ", "\[Kappa]"}]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChiEta", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Kappa]_"}], "]"}], ":=", 
    RowBox[{"Chi", "[", 
     RowBox[{"Eta", "[", 
      RowBox[{"\[Alpha]", ",", "\[Kappa]"}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eq", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Kappa]_", ",", "t_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"ChiEta", "[", 
      RowBox[{"\[Alpha]", ",", "\[Kappa]"}], "]"}], "*", 
     RowBox[{
      RowBox[{"Tau", "[", 
       RowBox[{"\[Alpha]", ",", "\[Kappa]"}], "]"}], "^", 
      RowBox[{"(", 
       RowBox[{"2", "t"}], ")"}]}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Kappa]_", ",", "t_"}], "]"}], ":=", 
    RowBox[{"Log", "[", 
     RowBox[{"Eq", "[", 
      RowBox[{"\[Alpha]", ",", "\[Kappa]", ",", "t"}], "]"}], "]"}]}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.684232657364945*^9, 3.684232671101359*^9}, {
  3.6842328894696217`*^9, 3.6842328973786087`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{"\[Alpha]", ",", "\[Kappa]", ",", "t"}], "]"}], ",", 
    RowBox[{"{", "\[Alpha]", "}"}]}], "]"}], "//", "FullSimplify"}]], "Input",\

 CellChangeTimes->{{3.684232685687956*^9, 3.68423272597283*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[Alpha]"}], ")"}], " ", "\[Alpha]"}]]}], 
     "-", 
     FractionBox[
      RowBox[{"2", " ", "t"}], 
      RowBox[{"1", "-", "\[Alpha]", "+", "\[Kappa]"}]]}], "\[Equal]", "0"}], 
   ",", "\[Alpha]"}], "]"}]], "Input",
 CellChangeTimes->{{3.684232728554915*^9, 3.684232748295628*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "t"}], "-", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"4", " ", "t", " ", "\[Kappa]"}]}]]}], 
      RowBox[{"2", " ", "t"}]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Alpha]", "\[Rule]", 
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "t"}], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"4", " ", "t", " ", "\[Kappa]"}]}]]}], 
      RowBox[{"2", " ", "t"}]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6842327390197983`*^9, 3.684232748597083*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "t"}], "-", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"4", " ", "t", " ", "\[Kappa]"}]}]]}], 
     RowBox[{"2", " ", "t"}]], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "\[Rule]", 
      RowBox[{"1", "/", "t"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.684232786614327*^9, 3.6842328187699823`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Kappa]"}], ")"}], " ", "t"}], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["\[Kappa]", "2"]}], ")"}], " ", 
    SuperscriptBox["t", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "3"],
    SeriesData[$CellContext`t, 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {
   Rational[1, 2] (1 + $CellContext`\[Kappa]), 
    Rational[1, 8] (-1 + $CellContext`\[Kappa]^2)}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.684232819295022*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "t"}], "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["t", "2"]}], "-", 
        RowBox[{"4", " ", "t", " ", "\[Kappa]"}]}]]}], 
     RowBox[{"2", " ", "t"}]], "/.", 
    RowBox[{"{", 
     RowBox[{"t", "\[Rule]", 
      RowBox[{"1", "/", "t"}]}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{3.684232841625299*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"2", "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "2"], "-", 
      FractionBox["\[Kappa]", "2"]}], ")"}], " ", "t"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "8"], "-", 
      FractionBox[
       SuperscriptBox["\[Kappa]", "2"], "8"]}], ")"}], " ", 
    SuperscriptBox["t", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "3"],
    SeriesData[$CellContext`t, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`t, 0, {
   2, Rational[1, 2] + Rational[-1, 2] $CellContext`\[Kappa], Rational[1, 8] + 
    Rational[-1, 8] $CellContext`\[Kappa]^2}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.684232843037202*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "t"}], "+", 
       SqrtBox[
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["t", "2"]}], "-", 
         RowBox[{"4", " ", "t", " ", "\[Kappa]"}]}]]}], 
      RowBox[{"2", " ", "t"}]], "\[Equal]", 
     RowBox[{"(", 
      RowBox[{"1", " ", "+", " ", 
       RowBox[{"1", "/", "\[Kappa]"}]}], ")"}]}], ",", 
    RowBox[{"{", "t", "}"}]}], "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6842331692579803`*^9, 3.6842331959655123`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"t", "\[Rule]", "\[Kappa]"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.6842331968121758`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Manipulate", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"F", "[", 
       RowBox[{"\[Alpha]", ",", "a", ",", "b"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "1", ",", "2"}], "}"}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{"a", ",", " ", "1.1", ",", " ", "10"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"b", ",", "1", ",", "30"}], "}"}]}], "\[IndentingNewLine]", 
  "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Alpha1", "[", "\[Kappa]_", "]"}], ":=", 
  RowBox[{"1", "+", 
   RowBox[{"1", "/", "\[Kappa]"}]}]}]], "Input",
 CellChangeTimes->{{3.684168747625071*^9, 3.6841687671942244`*^9}, {
  3.684168994068625*^9, 3.684169010608809*^9}, {3.684169063701923*^9, 
  3.684169091683786*^9}, {3.684232362119976*^9, 3.684232383622258*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Alpha1", "[", "3.15", "]"}]], "Input",
 CellChangeTimes->{{3.684232385600254*^9, 3.684232389709229*^9}}],

Cell[BoxData["1.3174603174603174`"], "Output",
 CellChangeTimes->{3.684232390547472*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Eta", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Rho]_", ",", "\[Kappa]_"}], "]"}], ":=", 
    RowBox[{
     FractionBox["\[Alpha]", 
      RowBox[{"2", "-", "\[Alpha]"}]], " ", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        RowBox[{"\[Rho]", " ", 
         SqrtBox[
          RowBox[{"\[Kappa]", " "}]]}], "-", "1"}], 
       RowBox[{
        RowBox[{"\[Rho]", 
         SqrtBox[
          RowBox[{"\[Kappa]", " "}]]}], "+", "1"}]], ")"}]}]}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tau", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Rho]_", ",", "\[Kappa]_"}], "]"}], ":=", 
    RowBox[{"1", " ", "-", " ", 
     FractionBox["\[Alpha]", 
      RowBox[{"1", "+", 
       RowBox[{"\[Rho]", " ", 
        SqrtBox["\[Kappa]"]}]}]]}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ChiEta", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Rho]_", ",", "\[Kappa]_"}], "]"}], ":=", 
    RowBox[{"Max", "[", 
     RowBox[{
      RowBox[{"Eta", "[", 
       RowBox[{"\[Alpha]", ",", "\[Rho]", ",", "\[Kappa]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Eta", "[", 
        RowBox[{"\[Alpha]", ",", "\[Rho]", ",", "\[Kappa]"}], "]"}], "^", 
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Eq", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Rho]_", ",", "\[Kappa]_", ",", "t_"}], 
     "]"}], ":=", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{"ChiEta", "[", 
       RowBox[{"\[Alpha]", ",", "\[Rho]", ",", "\[Kappa]"}], "]"}], "]"}], 
     "*", 
     RowBox[{
      RowBox[{"Tau", "[", 
       RowBox[{"\[Alpha]", ",", "\[Rho]", ",", "\[Kappa]"}], "]"}], "^", 
      RowBox[{"(", "t", ")"}]}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.68416627759691*^9, 3.684166306451584*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{"x", ",", 
     RowBox[{"x", "^", 
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}]}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "10"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Automatic", ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "2"}], "}"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.684165578119464*^9, 3.684165620026763*^9}}],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJxlh31QkwUAhyd0anDHjfA45Lghik4DoUKvAQe/WqiY80hE8DgnB4gg8s3B
yGCtOGsKEyR3jAnnQSmCSphYHHI6NGjs5SsyJJkw9gVsbHu3wRg4WXX92XP3
3HNPQFp+fIYLhUJh/OO/LXAO0mNcFKD8x0c33IlKzwMKkCvMdHqZE9FRX5zi
nVZgm8yQzTzkhDwvaL+Jo0D0xTrOkrcTPuNV2qF2BWIFhePvdK/jqoh1mE+d
BaO6o5SkrKNy54iHc2oWLkWsl7Q7DmxP4s7lLs/igmtw9MWvHZDwQyRyDyXu
MYbW2ckOOPRXCns+VuKM8BtairsDJT/FPS9pVcI1VETkFr1GJn5vWCxSwb6H
Qz9yfA2UFlvPVJUKmbKoyJ/fX4PoLT+57AcVVGHFNaXUNUgHz9LaJlQw01Ot
5pFV7E5wtGREqDFcWD51P24V81n0u9MbNBAe3SBITrGDR7CGh301aGGqt9Qw
7fAJKTL2hmkg5/QnbtplR6y1973rGRociSg48cSwgraK+IdJgxrsvks5uI+3
guy6isdjtVpUXZL6czptcFlumXnSpkXvgO91Xr0N4iQp5cenWtwYcpdKuDbI
/Lw+ESxpsZFU5iqP2hDUevu3wyfn4O7/vafIuIzFR3+MPfWfR6F/ph/Cl5Gn
2aPq6lhAVuqjyFqTFYrTf23uG1wAAtsLWl9acXySHzKsXkB3fVCCrt8KBjH3
ucZXhxd5xCZzoxWu929Svb/VgUUoJVaWFaLygGhOih5nE0/Q0roscLONpVde
0MPQXya3N1tQkc+7VCPUY8efnQ8f1FiQljbzvJXQg3j7mde18xYExzadn/xw
EYxX38UtBVrQ57W1IZxqwC9XFkKnm8zYJ5A+PhBkgKU3IIkvMOPWxjL1sYMG
hMl67n1WYUb16kRodrkBo1KiMYJtRuLMtQHxvAH7fT/tyKaZIT0Zs3jL1YgM
8bPiNx5mRI5bPR/QjFi9/cZwx0liW388m0gwIss7fDJ5loSunbr0WmLE+mVu
s/0miVOBkq2b5UboZ0J2pNaTGG3Kx5YVI4RtzdtVfBJdtSOXg/eawJTkXP0g
hwTdjdvJiDVB+OsxrpNNQly5dyIm3QSHxU2tjiPxZWl1ALvBhKjuRpo9jITF
FHnoXJcJua+mOTt3kThzTp9TMmoC9d2++GwfEi+U4rqvdCZI63nFA27//78B
Fs/baA==
      "]], 
     LineBox[{{1.0039796195475712`, 1.0039796195475712`}, {
      1.0072813102255846`, 1.0072813102255846`}, {1.013884691581611, 
      1.013884691581611}, {1.016966043290994, 1.016966043290994}, {
      1.0200473950003768`, 1.0200473950003768`}, {1.0262100984191425`, 
      1.0262100984191425`}, {1.0385355052566738`, 1.0385355052566738`}, {
      1.0631863189317368`, 1.0631863189317368`}, {1.1124879462818624`, 
      1.1124879462818624`}, {1.2110912009821138`, 1.2110912009821138`}, {
      1.4248082612882276`, 1.4248082612882276`}, {1.6346277092346464`, 
      1.6346277092346464`}, {1.8303454631887173`, 1.8303454631887173`}, {2., 
      2.}}]}, {}}, {{}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{{0., 9.999999795918367}, {0, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], Automatic}]], "Output",
 CellChangeTimes->{3.684165590200046*^9, 3.6841656205333633`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1.", "+", 
  RowBox[{"1", "/", 
   RowBox[{"Sqrt", "[", "100", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.684167549972465*^9, 3.684167567673973*^9}}],

Cell[BoxData["1.1`"], "Output",
 CellChangeTimes->{{3.6841675549832907`*^9, 3.68416756845857*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sqrt", "[", "k", "]"}], "-", "1"}], ")"}], "/", "2"}]}], 
     ",", 
     RowBox[{"1", "+", 
      RowBox[{"1", "/", 
       RowBox[{"Sqrt", "[", "k", "]"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.684167821724595*^9, 3.684167874467064*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVz300lGkYBvAxxjyyamVR+jiixkolSglxP03tbLbThkNpyoRqS9M2mUp2
hZFaOntq6HN2bDWhSfSxUi0l1SDWipxYlNLptEMSY4wZ877zzrvv/nGf6/zO
df1zeyZJoneyWSzWeub+z+R3BgcWSwfaRj5F0zSstR0OzWHrYN/ymKBtjH28
+/dy7XQgLmNn1lpp0Ip7Wh0ddPCiwTcgg6Jhh+nRaXcXHShYsX4kQUPClNwZ
S310sJ+VlW0ep2HjSnffHyJ10Fn+IpX+RMMaRVhEi0oHFs8I6+JuGs67Eg4e
G0ZBliJ7/eYmDaMeTYc+jI5CUbanbHouDbzm2RlpBXrIN7V5PU6koS24H50J
H4PmogaPkWAacpZrQue8G4PTJx5c3uVKw60Jp7GlcgMc0QRHHh62QoWwX+AW
Og6i5KLO3iYr1Ea0rRa/HgcqPO1qlNoKq6y+9YITRpAFHkjbk22FVlB8PrvA
BN9kvr+Zus0KgZ4nKyuaTbCxVFqgCreCU9O4JebwBOgH781Pn2kFIykZ2TPd
DNdSW1geJAXR4/E7UaMZuIq6mqxuCnJPvTwslRJQta5JO3afgmd3hUsjnUko
ZU9a7aigIF0VK737mISkLy01n1MpCHFPEv6aaAFDKcecEEeBZNP7hgEnCp5y
flpfGkRBxrLB5y6PKMh3ybvaP42CcyrbrMp4K/C3HH2rJCwwtz2/svsLGtRB
3bJFry3w8NTigv23aCi4UIZ4tRZwNZYd/+TNwr2dTzOMVyyQh9I4SRksvH2V
kqjIsYCs73nX1FYWVs3YHP9glwUClW+GjvFssDyv3uV+hAU65gVEbku3wYFi
yj9voQXMhybbH/jbBocdFfsVTLVAz/Vim++82PhSRZ34goGE8BLNBuEBNlZG
zNr9Vw8J8n28oXYNG/8Rqj/4kPm7cCa/2dHdFifeceLcLSZhobzfIku2xar4
QqdnJ0hI+1eQUvXEFjv3d8m1P5IQwV4cMt+Zg/UJdRNuMSSgEWGUTRIHP2x9
e5IMIUFWi8t+r+Lgkou+000eJGTG3N6UMskO29HFN/RcEoKedwkmJdrhTK7y
oOMQAb2ua47Z/2mH7cs/83raCeDygt1WIS7uMm8eP19NwCe3gY8rRVzs/aZ0
7OfLBMS2eThLb3PxjKp1qWtzCbixqTBvCs3FguE+dbWEgFrNC7wvFmHqakd6
3EZmbzi1HqkR1of9Y98RToCmle8vuYawjVadKGbsf93o3FWKsFfRmUdsxo4i
Ube6HOHekCeZAWEE1Dcu2i6oQHiFn8hbHkrAksKWtOM1CO8FicO6FQQ48R1K
bF8i3Ckwz20IICBzVu0v4g6ERxrq+rYyHjKmJL/sRNhOfuWSwZ+ApvIev+Ju
hBUD53jzGGe5Xq/mv0W4frYwLsePgOGBb9uyPyI83PFVFH8BAVvryIqPgwhn
7dCHvfIloPni7bNRQwgfGehbJGWsjp4m9BxB+EG11q1oPgHxNdoPTwxMbyqc
zPZh9ueVjT5GhEWqQWfl1wSsSPm+LN+E8B03wcwljF2870sSCIQn4ryWJXkT
cJS1J7qJRLiksEhA8AjQvZq9zJ9COOQ3vy2nGYvutU9TWBH2n/xM6su4RX6c
oGmEUeXuk5p5BPwHXLFjuQ==
     "]]}, 
   {Hue[0.9060679774997897, 0.6, 0.6], LineBox[CompressedData["
1:eJwd1HtUzHkUAPBpZpovIySTCm2lh8SmVV4z1v0WDe320tFyJg2FqFZjspFN
tKjYxRRtpyOtjlqvLIZQu0mSylSTJD0oYdJDZWIqv99vZn772/3jnns+59x7
z7n3j+sQKQvZzmaxWAFM/Jeju3V8FksLakUqSdM0rOUMi46wtVAY2JNebqTB
1aX3R56pFjYG9m5JNtDwPrZdbcbXQpwibJQiadg2fv+0jUALJ2zrCvWjNGyZ
kj7T01ULtv7zuWaDNPywwsYtKlgLrhHrqYg2GlbnfOtXn6+F6VEnbmqUNGRb
kny7oBEgW+fMmxZJw4hdbYJmZASaioIeFM2iwVllm5yY+Qns93t7LeowQuPy
XnRm5We48KK7vz7bCEeWVIrsuz/Dray5AyjMCNe/mH/2VOiAHeDfs9XWCEpJ
r3iGaBSE1Wd21b0zQLlf46rYl6Pw8tkz7c83DeBtdKsSHx+Dt0pNhW+SAdSQ
M5Q1fxyypUPG0u8N4OVw8rZSNQ7CiBBb4isDmNeO6tfv+wKPN61NC9PqYYyS
fYyxJgD3cOwzq/UQMhq+HdUQ8EiXqTLJ1UP6qeZ98fEkiEr/KtHI9VBdLPEM
tqCAfUhODPvrISk/NL74AQVVEYXEKhc9CG0iJb9F6EFzs80ijqMH2Ya3j/vM
DdB2PGQ50UVB8uKBBsF9A5RYmT6PLqPg93zOodvhRogK25u8JI8Cx6aM222T
aIjJ5+YmHKDgn1MLM3dfp6Fa4WZokVJgOXY19YMLC7dWBSX+6UPBMZTIjUxm
4YGTvr1fnChIed3QOk3NwptePdluxafA62zn4FFnE5xV3C6rHyLhudM3wZuT
TLBMbC9seUYCkTB5wp46E/zrU53L5r9JaL9SYPLdHDbmv7nkmZFPwsrCyiDJ
HjZ+73W30/Y4CYo458GmSjYW3P+j8w5zl9xZPiozGw5eZp13nhtGwgJFrz4l
moMrqnedS/QlIbFHLC+p4GDHwHTxLXcS/NgLhfMsuFgd2lSgsyEBfZSsM4nk
4pk7DoiseSSklOOr50q42NFp4sGpIwQcXH9jg3yiKV76ouzou04Clja0iidG
mOIKvmpuzhMCXlmuPjrhnim+PHt4p+NdAnjOy2d4Ix6Oymnz21ZIwIcZff0r
pDxsXadJOJ1JQGijnUX8DR5OK9uRG5lCwLUNucem0Dy8s3jq0BsZAeWVT3Fc
KMI7lJ9EEilTrzsVgC4ivOtIaUZoIAGVah8P2SWEjc5nq6Yw9rgyZtF6GeHp
QpWxJoAAM6m07WIRwoHjgjQh46qar7eKlcy8LGG3nT8Bi3LrE1PLEBbIRh9+
8CPA3IdfyGlGOPina17HfJl9Z5enxT5H2GHBdQ8fxoNj8ujmFoRT771ZpF9N
QG1Ru3tBG8KTL3T47WZ8yPJKqU8Xwl1APty4ioDhvjWNv/Qj7MR37nDzJmDT
I0rZP4CwouHFsh5MgCrvRta6QYRju4ryzjO+GGIlcfiI8N6Asv0CxuFl7zUV
OoQXuocnGVcy9dlna1zHEHafZz6plPEyeeDVjHGEY/Dr/D2MBS53ZVtIhA+7
q7v6viXgMCsmpJZCeI1oMK2AsbbDdrGHAeHZT+csljKW3mmyyjEy/RPk/daM
6///WwjX0y0FzSsI+BcJbGKp
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{1., 1.58},
  Method->{},
  PlotRange->{{1, 3}, {1.5773502731171787`, 1.9999999897959184`}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.684167851708984*^9, 3.684167874879643*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], "^", "a"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.684169845882153*^9, 3.6841698557158003`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   RowBox[{"a", " ", "x"}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "a"}], "+", 
      SuperscriptBox["a", "2"]}], ")"}], " ", 
    SuperscriptBox["x", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "3"],
    SeriesData[$CellContext`x, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {
   1, -$CellContext`a, Rational[1, 2] (-$CellContext`a + $CellContext`a^2)}, 
   0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.684169856111718*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"Log", "[", 
    RowBox[{"1", "-", "x"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6841702417968597`*^9, 3.6841702541151533`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", "x"}], "-", 
   FractionBox[
    SuperscriptBox["x", "2"], "2"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "3"],
    SeriesData[$CellContext`x, 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {-1, 
    Rational[-1, 2]}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.684170254580051*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     FractionBox[
      RowBox[{
       RowBox[{"\[Rho]", 
        SqrtBox["\[Kappa]"]}], "-", "1"}], 
      RowBox[{
       RowBox[{"\[Rho]", 
        SqrtBox["\[Kappa]"]}], "+", "1"}]], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{"\[Kappa]", "\[Rule]", "1.5"}], "}"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Rho]", ",", "1", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6841709635231047`*^9, 3.684171032304533*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVx3k41AkYwPExIZrB5CwsZn5LUaEtyerpfVOxnlbaXCmlDalUVlGrUutM
5ChSqZQrlKzrSRtytAwN28Q2NeUaMWbmZzJuUezsH9/n+3yYh4J3B1ApFIqb
vP//ftRlLYUiA6sWk5gLXX9Bs/qfSTtpMvhie9atz+Y5VKxiSO7qyqD7Jqdt
Pvk5JAd05NitkYG23fcLx7EatvI9tU/vlUGod7SW3oMaKKn3nR6slMHjbV5T
g7vrIDYlpJZzdBQ0yzxP2G9rhB/W3HC+2TkGu4xMIs2YbKCeXG/A7x2D9wuP
7wc4s6GjpHNYf3gMIs+Rg7EhbAix1kzNUhyHSNbImWMNbChdl8LLtxmH8AnL
CLZvC1j+eMWv8uY4NFx5uPA5oxUsnCIi3uybgG7bkdr3Ixxg/hpQRhuYBP4B
7js3cy5UpyhqxtTPwOXCUq6U3Ql5asrrspLnQEzfP5zzlgesmNTcG7fnQT+t
RVGlkg8PZ0PjfnpGwaAg0cmqJV0QayXsX+9ARc9+xSd6jj1AvxpvPPb3Ilzf
3GGqYNAH4oDre8rWKOGp0B3GUnEfMGoO2vVWKuPZYNtTLysEkJSSoavBUkHX
wFiByoF+KE/41qkRr4pD6WwhTPUDk2pud4lOw8XVidsZSZ9AOFWdKTtDR8FX
pQ/f1AZgMlArj7ughmHW01ZhyQNQTLmbFBmpgeGL8xsjqIPgQ2u2ywxlIFkn
Ol91eBDi3R9QHtsuxcbWR64POYPg61PSVCNdimWD+a6uhBD25WT1KFVoYm7q
S5dP54Ww6kJBYFWoFu572k6htgshX3vg81FzbdShfpqa1BqC7ST1lZtUGwuo
Y6M2PkOQ+odH7uY8HZz9Wfdb4Z0hKCmqH77mpYsGUa/NTvCGYIyhnmCor4eZ
sqKhfE0RCDakmBa+1kParMC6zUkEk5lj2kHpy7Cl7aXTnosi6L5+MjTDYzkm
binzoJWJINjZqKNRVR/JHMOns90iWLG5NNqsXR8H77uI3OliSBgNW5cYbYBS
5YXGOBsx1G90d9uzwRD9L4muLvcRg+ELbbbPjCH6hXbcY8SIgaCq2h168h0y
s9d2lRWIwTWmdz4rxAhzra4mZreJwaxJ3Ni10hiVHWs7cqRi4N6mT0d1GeNl
Gt+6lC6BXbx4KHU1QckpBd+F1RJQh/yo+49M0HVRWJzMWQI9zeXBFmpM/GXF
4WiNIxK4dastXXyCiT70fymnYyRQ6EyxM29h4nFT850j9yTwarnpZUULFs4x
42iJzyTg0OrnfjCWhfwjjpvCuRLIayzxlvWwsGZi11fjIQks+yhRMUQCDax0
097NS6C/A21bMgn8raHL30abhKyVO3T33yWwUOBnmSa390WPydF7BOZbT4pl
cnPNj1UYZBM4xHWwLdYh4cUfaVbBBQQuNRFYsPRIuGMpXKFbSSDHuPd3mj4J
7gmJy/zbCRwXeTd1GpPA6LsxPfMPgXXFRjwrExI4Ng94SVwCP6a68hPldhBU
pld1EkhWK1RtZZJgvbGHQftA4IHwudflLBLoQmvVciGBvUl955JNSWixtxc5
igj0qm2vEMsdfW07+6OYQG6JZ+82MxJmN+2NVZISWJLtpD4ntygtWsF7nEAl
wxnO4ZUk5ImT+qQTBMY91clskNsXbtVFTREYmCrca2hOAk9SHFH8hcCi0ieV
b+S+jlU+W+YI1GorclltQcLOjAZ73lcCJ7n+/Di5lwxz9IPmCSwvEHgJ5G7a
wvuysEDgW1ui1X4VCf8B3rmIHQ==
     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{2., 0.1},
  Method->{},
  PlotRange->{{1, 10}, {0.10102060533316214`, 0.8490275314777543}},
  PlotRangeClipping->True,
  PlotRangePadding->{
    Scaled[0.02], 
    Scaled[0.02]}]], "Output",
 CellChangeTimes->{{3.684171007998109*^9, 3.68417103302728*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", "x"}], ")"}], "^", 
    RowBox[{"(", 
     RowBox[{"2", "t"}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "2"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.684171293642927*^9, 3.684171316348241*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"1", "-", 
   RowBox[{"2", " ", "t", " ", "x"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "t"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["t", "2"]}]}], ")"}], " ", 
    SuperscriptBox["x", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "x", "]"}], "3"],
    SeriesData[$CellContext`x, 0, {}, 0, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`x, 0, {
   1, (-2) $CellContext`t, -$CellContext`t + 2 $CellContext`t^2}, 0, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.684171316782556*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6842385932609167`*^9, 3.684238593810528*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"{", "\[IndentingNewLine]", " ", 
      RowBox[{"0.2822", ",", "   ", 
       RowBox[{"-", "2.5511"}], ",", "\n", "   ", 
       RowBox[{"-", "0.0805"}], " ", ",", "  ", 
       RowBox[{"-", "2.6541"}], ",", "\n", "   ", 
       RowBox[{"-", "0.4225"}], " ", ",", "  ", 
       RowBox[{"-", "2.7397"}], ",", "\n", "   ", 
       RowBox[{"-", "0.7462"}], " ", ",", "  ", 
       RowBox[{"-", "2.8776"}], ",", "\n", "   ", 
       RowBox[{"-", "1.0611"}], " ", ",", "  ", 
       RowBox[{"-", "3.0796"}], ",", "\n", "   ", 
       RowBox[{"-", "1.3724"}], "  ", ",", " ", 
       RowBox[{"-", "3.3749"}], ",", "\n", "   ", 
       RowBox[{"-", "1.6835"}], "  ", ",", " ", 
       RowBox[{"-", "3.8409"}], ",", "\n", "   ", 
       RowBox[{"-", "1.9939"}], "  ", ",", " ", 
       RowBox[{"-", "4.8200"}], ",", "\n", "   ", 
       RowBox[{"-", "2.2937"}], " ", ",", " ", 
       RowBox[{"-", "13.7576"}], ",", "\n", "   ", 
       RowBox[{"-", "2.5862"}], " ", ",", " ", 
       RowBox[{"-", "14.6763"}], ",", "\n", "   ", 
       RowBox[{"-", "2.9034"}], " ", ",", " ", 
       RowBox[{"-", "14.7417"}], ",", "\n", "   ", 
       RowBox[{"-", "3.2098"}], " ", ",", " ", 
       RowBox[{"-", "15.0393"}], ",", "\n", "   ", 
       RowBox[{"-", "3.5141"}], " ", ",", " ", 
       RowBox[{"-", "14.7013"}], ",", "\n", "   ", 
       RowBox[{"-", "3.8179"}], " ", ",", " ", 
       RowBox[{"-", "15.0786"}], ",", "\n", "   ", 
       RowBox[{"-", "4.1217"}], " ", ",", " ", 
       RowBox[{"-", "15.3493"}], ",", "\n", "   ", 
       RowBox[{"-", "4.4254"}], " ", ",", " ", 
       RowBox[{"-", "15.5369"}], ",", "\n", "   ", 
       RowBox[{"-", "4.7290"}], " ", ",", " ", 
       RowBox[{"-", "15.6878"}], ",", "\n", "   ", 
       RowBox[{"-", "5.0327"}], " ", ",", " ", 
       RowBox[{"-", "15.8059"}], ",", "\n", "   ", 
       RowBox[{"-", "5.3364"}], " ", ",", " ", 
       RowBox[{"-", "15.8974"}], ",", "\n", "   ", 
       RowBox[{"-", "5.6400"}], " ", ",", " ", 
       RowBox[{"-", "15.9671"}]}], "\[IndentingNewLine]", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"0.2822", ",", "   ", 
       RowBox[{"-", "2.5618"}], ",", "\n", "   ", 
       RowBox[{"-", "0.1449"}], ",", "   ", 
       RowBox[{"-", "2.6689"}], ",", "\n", "   ", 
       RowBox[{"-", "0.5391"}], " ", ",", "  ", 
       RowBox[{"-", "2.7857"}], ",", "\n", "   ", 
       RowBox[{"-", "0.9140"}], " ", ",", "  ", 
       RowBox[{"-", "2.9784"}], ",", "\n", "   ", 
       RowBox[{"-", "1.2796"}], " ", ",", "  ", 
       RowBox[{"-", "3.2746"}], ",", "\n", "   ", 
       RowBox[{"-", "1.6437"}], "  ", ",", " ", 
       RowBox[{"-", "3.7582"}], ",", "\n", "   ", 
       RowBox[{"-", "2.0081"}], "   ", ",", 
       RowBox[{"-", "4.8377"}], ",", "\n", "   ", 
       RowBox[{"-", "2.3593"}], " ", ",", " ", 
       RowBox[{"-", "15.9779"}], ",", "\n", "   ", 
       RowBox[{"-", "2.7059"}], " ", ",", " ", 
       RowBox[{"-", "14.6905"}], ",", "\n", "   ", 
       RowBox[{"-", "3.0757"}], " ", ",", " ", 
       RowBox[{"-", "14.9471"}], ",", "\n", "   ", 
       RowBox[{"-", "3.4330"}], " ", ",", " ", 
       RowBox[{"-", "14.6632"}], ",", "\n", "   ", 
       RowBox[{"-", "3.7890"}], " ", ",", " ", 
       RowBox[{"-", "15.1054"}], ",", "\n", "   ", 
       RowBox[{"-", "4.1447"}], " ", ",", " ", 
       RowBox[{"-", "15.3992"}], ",", "\n", "   ", 
       RowBox[{"-", "4.5004"}], " ", ",", " ", 
       RowBox[{"-", "15.6045"}], ",", "\n", "   ", 
       RowBox[{"-", "4.8561"}], " ", ",", " ", 
       RowBox[{"-", "15.7608"}], ",", "\n", "   ", 
       RowBox[{"-", "5.2118"}], " ", ",", " ", 
       RowBox[{"-", "15.8775"}], ",", "\n", "   ", 
       RowBox[{"-", "5.5675"}], " ", ",", " ", 
       RowBox[{"-", "15.9630"}], ",", "\n", "   ", 
       RowBox[{"-", "5.9232"}], " ", ",", " ", 
       RowBox[{"-", "16.0244"}], ",", "\n", "   ", 
       RowBox[{"-", "6.2788"}], " ", ",", " ", 
       RowBox[{"-", "16.0686"}], ",", "\n", "   ", 
       RowBox[{"-", "6.6345"}], " ", ",", " ", 
       RowBox[{"-", "16.1000"}]}], "\[IndentingNewLine]", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", " ", 
      RowBox[{"0.2822", ",", "   ", 
       RowBox[{"-", "2.5712"}], ",", "\n", "   ", 
       RowBox[{"-", "0.2127"}], " ", ",", "  ", 
       RowBox[{"-", "2.6846"}], ",", "\n", "   ", 
       RowBox[{"-", "0.6618"}], ",", "   ", 
       RowBox[{"-", "2.8417"}], ",", "\n", "   ", 
       RowBox[{"-", "1.0897"}], " ", ",", "  ", 
       RowBox[{"-", "3.1054"}], ",", "\n", "   ", 
       RowBox[{"-", "1.5098"}], "  ", ",", " ", 
       RowBox[{"-", "3.5422"}], ",", "\n", "   ", 
       RowBox[{"-", "1.9309"}], "  ", ",", " ", 
       RowBox[{"-", "4.4437"}], ",", "\n", "   ", 
       RowBox[{"-", "2.3439"}], "  ", ",", 
       RowBox[{"-", "14.2830"}], ",", "\n", "   ", 
       RowBox[{"-", "2.7348"}], "  ", ",", 
       RowBox[{"-", "14.7166"}], ",", "\n", "   ", 
       RowBox[{"-", "3.1668"}], "  ", ",", 
       RowBox[{"-", "14.3873"}], ",", "\n", "   ", 
       RowBox[{"-", "3.5784"}], "  ", ",", 
       RowBox[{"-", "14.9180"}], ",", "\n", "   ", 
       RowBox[{"-", "3.9891"}], "  ", ",", 
       RowBox[{"-", "15.3313"}], ",", "\n", "   ", 
       RowBox[{"-", "4.3997"}], "  ", ",", 
       RowBox[{"-", "15.5808"}], ",", "\n", "   ", 
       RowBox[{"-", "4.8103"}], " ", ",", " ", 
       RowBox[{"-", "15.7644"}], ",", "\n", "   ", 
       RowBox[{"-", "5.2208"}], " ", ",", " ", 
       RowBox[{"-", "15.8949"}], ",", "\n", "   ", 
       RowBox[{"-", "5.6314"}], " ", ",", " ", 
       RowBox[{"-", "15.9855"}], ",", "\n", "   ", 
       RowBox[{"-", "6.0419"}], " ", ",", " ", 
       RowBox[{"-", "16.0478"}], ",", "\n", "   ", 
       RowBox[{"-", "6.4524"}], " ", ",", " ", 
       RowBox[{"-", "16.0900"}], ",", "\n", "   ", 
       RowBox[{"-", "6.8630"}], " ", ",", " ", 
       RowBox[{"-", "16.1182"}], ",", "\n", "   ", 
       RowBox[{"-", "7.2735"}], " ", ",", " ", 
       RowBox[{"-", "16.1373"}], ",", "\n", "   ", 
       RowBox[{"-", "7.6840"}], " ", ",", " ", 
       RowBox[{"-", "16.1500"}]}], "\[IndentingNewLine]", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"**", "**"}], "**"}], "**"}], "**"}], "**"}], "*******)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"0.2822", " ", ",", "  ", 
       RowBox[{"-", "2.5790"}], ",", "\n", "   ", 
       RowBox[{"-", "0.2843"}], "   ", ",", 
       RowBox[{"-", "2.7039"}], ",", "\n", "   ", 
       RowBox[{"-", "0.7909"}], "   ", ",", 
       RowBox[{"-", "2.9090"}], ",", "\n", "   ", 
       RowBox[{"-", "1.2748"}], " ", ",", "  ", 
       RowBox[{"-", "3.2658"}], ",", "\n", "   ", 
       RowBox[{"-", "1.7542"}], "  ", ",", " ", 
       RowBox[{"-", "3.9371"}], ",", "\n", "   ", 
       RowBox[{"-", "2.2341"}], ",", "  ", 
       RowBox[{"-", "12.8264"}], ",", "\n", "   ", 
       RowBox[{"-", "2.6638"}], " ", ",", " ", 
       RowBox[{"-", "14.6676"}], ",", "\n", "   ", 
       RowBox[{"-", "3.1713"}], " ", ",", " ", 
       RowBox[{"-", "14.4644"}], ",", "\n", "   ", 
       RowBox[{"-", "3.6404"}], " ", ",", " ", 
       RowBox[{"-", "15.0633"}], ",", "\n", "   ", 
       RowBox[{"-", "4.1091"}], " ", ",", " ", 
       RowBox[{"-", "15.4480"}], ",", "\n", "   ", 
       RowBox[{"-", "4.5777"}], " ", ",", " ", 
       RowBox[{"-", "15.6937"}], ",", "\n", "   ", 
       RowBox[{"-", "5.0464"}], " ", ",", " ", 
       RowBox[{"-", "15.8625"}], ",", "\n", "   ", 
       RowBox[{"-", "5.5150"}], " ", ",", " ", 
       RowBox[{"-", "15.9747"}], ",", "\n", "   ", 
       RowBox[{"-", "5.9836"}], " ", ",", " ", 
       RowBox[{"-", "16.0476"}], ",", "\n", "   ", 
       RowBox[{"-", "6.4522"}], " ", ",", " ", 
       RowBox[{"-", "16.0947"}], ",", "\n", "   ", 
       RowBox[{"-", "6.9207"}], " ", ",", " ", 
       RowBox[{"-", "16.1247"}], ",", "\n", "   ", 
       RowBox[{"-", "7.3893"}], " ", ",", " ", 
       RowBox[{"-", "16.1433"}], ",", "\n", "   ", 
       RowBox[{"-", "7.8579"}], " ", ",", " ", 
       RowBox[{"-", "16.1549"}], ",", "\n", "   ", 
       RowBox[{"-", "8.3265"}], " ", ",", " ", 
       RowBox[{"-", "16.1628"}], ",", "\n", "   ", 
       RowBox[{"-", "8.7951"}], " ", ",", " ", 
       RowBox[{"-", "16.1674"}]}], "\[IndentingNewLine]", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", " ", 
      RowBox[{"0.2822", ",", "   ", 
       RowBox[{"-", "2.5855"}], ",", "\n", "   ", 
       RowBox[{"-", "0.3602"}], " ", ",", "  ", 
       RowBox[{"-", "2.7275"}], ",", "\n", "   ", 
       RowBox[{"-", "0.9274"}], " ", ",", "  ", 
       RowBox[{"-", "2.9909"}], ",", "\n", "   ", 
       RowBox[{"-", "1.4714"}], "  ", ",", " ", 
       RowBox[{"-", "3.4761"}], ",", "\n", "   ", 
       RowBox[{"-", "2.0152"}], "  ", ",", " ", 
       RowBox[{"-", "4.6577"}], ",", "\n", "   ", 
       RowBox[{"-", "2.5445"}], " ", ",", " ", 
       RowBox[{"-", "14.2102"}], ",", "\n", "   ", 
       RowBox[{"-", "3.0684"}], " ", ",", " ", 
       RowBox[{"-", "14.4160"}], ",", "\n", "   ", 
       RowBox[{"-", "3.6124"}], " ", ",", " ", 
       RowBox[{"-", "15.1034"}], ",", "\n", "   ", 
       RowBox[{"-", "4.1430"}], " ", ",", " ", 
       RowBox[{"-", "15.5052"}], ",", "\n", "   ", 
       RowBox[{"-", "4.6733"}], " ", ",", " ", 
       RowBox[{"-", "15.7578"}], ",", "\n", "   ", 
       RowBox[{"-", "5.2036"}], " ", ",", " ", 
       RowBox[{"-", "15.9210"}], ",", "\n", "   ", 
       RowBox[{"-", "5.7338"}], " ", ",", " ", 
       RowBox[{"-", "16.0222"}], ",", "\n", "   ", 
       RowBox[{"-", "6.2641"}], " ", ",", " ", 
       RowBox[{"-", "16.0840"}], ",", "\n", "   ", 
       RowBox[{"-", "6.7943"}], " ", ",", " ", 
       RowBox[{"-", "16.1212"}], ",", "\n", "   ", 
       RowBox[{"-", "7.3245"}], " ", ",", " ", 
       RowBox[{"-", "16.1430"}], ",", "\n", "   ", 
       RowBox[{"-", "7.8547"}], " ", ",", " ", 
       RowBox[{"-", "16.1563"}], ",", "\n", "   ", 
       RowBox[{"-", "8.3849"}], " ", ",", " ", 
       RowBox[{"-", "16.1643"}], ",", "\n", "   ", 
       RowBox[{"-", "8.9151"}], " ", ",", " ", 
       RowBox[{"-", "16.1690"}], ",", "\n", "   ", 
       RowBox[{"-", "9.4454"}], " ", ",", " ", 
       RowBox[{"-", "16.1714"}], ",", "\n", "   ", 
       RowBox[{"-", "9.9757"}], ",", "  ", 
       RowBox[{"-", "16.1729"}]}], "\[IndentingNewLine]", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"**", "**"}], "**"}], "********)"}], "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", " ", 
      RowBox[{"0.2822", ",", "   ", 
       RowBox[{"-", "2.5903"}], ",", "\n", "   ", 
       RowBox[{"-", "0.4412"}], ",", "   ", 
       RowBox[{"-", "2.7557"}], ",", "\n", "   ", 
       RowBox[{"-", "1.0724"}], ",", "   ", 
       RowBox[{"-", "3.0901"}], ",", "\n", "   ", 
       RowBox[{"-", "1.6815"}], " ", ",", "  ", 
       RowBox[{"-", "3.7620"}], ",", "\n", "   ", 
       RowBox[{"-", "2.2943"}], ",", "  ", 
       RowBox[{"-", "12.5868"}], ",", "\n", "   ", 
       RowBox[{"-", "2.8359"}], ",", "  ", 
       RowBox[{"-", "14.9364"}], ",", "\n", "   ", 
       RowBox[{"-", "3.4815"}], " ", ",", " ", 
       RowBox[{"-", "15.0394"}], ",", "\n", "   ", 
       RowBox[{"-", "4.0828"}], " ", ",", " ", 
       RowBox[{"-", "15.5061"}], ",", "\n", "   ", 
       RowBox[{"-", "4.6793"}], " ", ",", " ", 
       RowBox[{"-", "15.7850"}], ",", "\n", "   ", 
       RowBox[{"-", "5.2753"}], " ", ",", " ", 
       RowBox[{"-", "15.9518"}], ",", "\n", "   ", 
       RowBox[{"-", "5.8713"}], " ", ",", " ", 
       RowBox[{"-", "16.0495"}], ",", "\n", "   ", 
       RowBox[{"-", "6.4672"}], " ", ",", " ", 
       RowBox[{"-", "16.1051"}], ",", "\n", "   ", 
       RowBox[{"-", "7.0631"}], " ", ",", " ", 
       RowBox[{"-", "16.1364"}], ",", "\n", "   ", 
       RowBox[{"-", "7.6590"}], " ", ",", " ", 
       RowBox[{"-", "16.1540"}], ",", "\n", "   ", 
       RowBox[{"-", "8.2549"}], " ", ",", " ", 
       RowBox[{"-", "16.1634"}], ",", "\n", "   ", 
       RowBox[{"-", "8.8508"}], " ", ",", " ", 
       RowBox[{"-", "16.1687"}], ",", "\n", "   ", 
       RowBox[{"-", "9.4467"}], " ", ",", " ", 
       RowBox[{"-", "16.1716"}], ",", "\n", "  ", 
       RowBox[{"-", "10.0427"}], " ", ",", " ", 
       RowBox[{"-", "16.1732"}], ",", "\n", "  ", 
       RowBox[{"-", "10.6388"}], " ", ",", " ", 
       RowBox[{"-", "16.1741"}], ",", "\n", "  ", 
       RowBox[{"-", "11.2350"}], " ", ",", " ", 
       RowBox[{"-", "16.1744"}]}], "\[IndentingNewLine]", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", " ", 
      RowBox[{"0.2822", " ", ",", "  ", 
       RowBox[{"-", "2.5935"}], ",", "\n", "   ", 
       RowBox[{"-", "0.5281"}], " ", ",", "  ", 
       RowBox[{"-", "2.7883"}], ",", "\n", "   ", 
       RowBox[{"-", "1.2272"}], " ", ",", "  ", 
       RowBox[{"-", "3.2099"}], ",", "\n", "   ", 
       RowBox[{"-", "1.9078"}], " ", ",", "  ", 
       RowBox[{"-", "4.1868"}], ",", "\n", "   ", 
       RowBox[{"-", "2.5886"}], " ", ",", " ", 
       RowBox[{"-", "14.2863"}], ",", "\n", "   ", 
       RowBox[{"-", "3.2278"}], "  ", ",", 
       RowBox[{"-", "14.8226"}], ",", "\n", "   ", 
       RowBox[{"-", "3.9145"}], " ", ",", " ", 
       RowBox[{"-", "15.4750"}], ",", "\n", "   ", 
       RowBox[{"-", "4.5864"}], " ", ",", " ", 
       RowBox[{"-", "15.7718"}], ",", "\n", "   ", 
       RowBox[{"-", "5.2543"}], " ", ",", " ", 
       RowBox[{"-", "15.9640"}], ",", "\n", "   ", 
       RowBox[{"-", "5.9210"}], " ", ",", " ", 
       RowBox[{"-", "16.0631"}], ",", "\n", "   ", 
       RowBox[{"-", "6.5873"}], " ", ",", " ", 
       RowBox[{"-", "16.1174"}], ",", "\n", "   ", 
       RowBox[{"-", "7.2536"}], " ", ",", " ", 
       RowBox[{"-", "16.1452"}], ",", "\n", "   ", 
       RowBox[{"-", "7.9198"}], " ", ",", " ", 
       RowBox[{"-", "16.1598"}], ",", "\n", "   ", 
       RowBox[{"-", "8.5860"}], " ", ",", " ", 
       RowBox[{"-", "16.1673"}], ",", "\n", "   ", 
       RowBox[{"-", "9.2522"}], " ", ",", " ", 
       RowBox[{"-", "16.1711"}], ",", "\n", "   ", 
       RowBox[{"-", "9.9185"}], " ", ",", " ", 
       RowBox[{"-", "16.1731"}], ",", "\n", "  ", 
       RowBox[{"-", "10.5849"}], " ", ",", " ", 
       RowBox[{"-", "16.1742"}], ",", "\n", "  ", 
       RowBox[{"-", "11.2514"}], " ", ",", " ", 
       RowBox[{"-", "16.1747"}], ",", "\n", "  ", 
       RowBox[{"-", "11.9183"}], " ", ",", " ", 
       RowBox[{"-", "16.1749"}], ",", "\n", "  ", 
       RowBox[{"-", "12.5857"}], " ", ",", " ", 
       RowBox[{"-", "16.1751"}]}], "\[IndentingNewLine]", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"**", "**"}], "**"}], "*******)"}], "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", " ", 
      RowBox[{"0.2822", ",", "   ", 
       RowBox[{"-", "2.5951"}], ",", "\n", "   ", 
       RowBox[{"-", "0.6220"}], ",", "   ", 
       RowBox[{"-", "2.8267"}], ",", "\n", "   ", 
       RowBox[{"-", "1.3929"}], ",", "   ", 
       RowBox[{"-", "3.3572"}], ",", "\n", "   ", 
       RowBox[{"-", "2.1528"}], " ", ",", "  ", 
       RowBox[{"-", "5.0006"}], ",", "\n", "   ", 
       RowBox[{"-", "2.8782"}], " ", ",", " ", 
       RowBox[{"-", "14.4533"}], ",", "\n", "   ", 
       RowBox[{"-", "3.6481"}], " ", ",", " ", 
       RowBox[{"-", "15.3387"}], ",", "\n", "   ", 
       RowBox[{"-", "4.3907"}], " ", ",", " ", 
       RowBox[{"-", "15.7250"}], ",", "\n", "   ", 
       RowBox[{"-", "5.1329"}], " ", ",", " ", 
       RowBox[{"-", "15.9551"}], ",", "\n", "   ", 
       RowBox[{"-", "5.8750"}], " ", ",", " ", 
       RowBox[{"-", "16.0658"}], ",", "\n", "   ", 
       RowBox[{"-", "6.6170"}], " ", ",", " ", 
       RowBox[{"-", "16.1233"}], ",", "\n", "   ", 
       RowBox[{"-", "7.3589"}], " ", ",", " ", 
       RowBox[{"-", "16.1502"}], ",", "\n", "   ", 
       RowBox[{"-", "8.1008"}], " ", ",", " ", 
       RowBox[{"-", "16.1631"}], ",", "\n", "   ", 
       RowBox[{"-", "8.8426"}], " ", ",", " ", 
       RowBox[{"-", "16.1695"}], ",", "\n", "   ", 
       RowBox[{"-", "9.5845"}], " ", ",", " ", 
       RowBox[{"-", "16.1724"}], ",", "\n", "  ", 
       RowBox[{"-", "10.3265"}], " ", ",", " ", 
       RowBox[{"-", "16.1739"}], ",", "\n", "  ", 
       RowBox[{"-", "11.0686"}], " ", ",", " ", 
       RowBox[{"-", "16.1746"}], ",", "\n", "  ", 
       RowBox[{"-", "11.8112"}], " ", ",", " ", 
       RowBox[{"-", "16.1746"}], ",", "\n", "  ", 
       RowBox[{"-", "12.5542"}], " ", ",", " ", 
       RowBox[{"-", "16.1751"}], ",", "\n", "  ", 
       RowBox[{"-", "13.2981"}], " ", ",", " ", 
       RowBox[{"-", "16.1753"}], ",", "\n", "  ", 
       RowBox[{"-", "14.0410"}], " ", ",", " ", 
       RowBox[{"-", "16.1752"}]}], "\[IndentingNewLine]", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"0.2822", " ", ",", "  ", 
       RowBox[{"-", "2.5956"}], ",", "\n", "   ", 
       RowBox[{"-", "0.7244"}], " ", ",", "  ", 
       RowBox[{"-", "2.8726"}], ",", "\n", "   ", 
       RowBox[{"-", "1.5713"}], " ", ",", "  ", 
       RowBox[{"-", "3.5438"}], ",", "\n", "   ", 
       RowBox[{"-", "2.4173"}], " ", ",", " ", 
       RowBox[{"-", "15.2749"}], ",", "\n", "   ", 
       RowBox[{"-", "3.1424"}], " ", ",", " ", 
       RowBox[{"-", "15.0587"}], ",", "\n", "   ", 
       RowBox[{"-", "3.9533"}], " ", ",", " ", 
       RowBox[{"-", "15.8234"}], ",", "\n", "   ", 
       RowBox[{"-", "4.7601"}], " ", ",", " ", 
       RowBox[{"-", "15.8714"}], ",", "\n", "   ", 
       RowBox[{"-", "5.5628"}], " ", ",", " ", 
       RowBox[{"-", "16.0979"}], ",", "\n", "   ", 
       RowBox[{"-", "6.3610"}], " ", ",", " ", 
       RowBox[{"-", "16.1083"}], ",", "\n", "   ", 
       RowBox[{"-", "7.1542"}], " ", ",", " ", 
       RowBox[{"-", "16.1606"}], ",", "\n", "   ", 
       RowBox[{"-", "7.9424"}], " ", ",", " ", 
       RowBox[{"-", "16.1612"}], ",", "\n", "   ", 
       RowBox[{"-", "8.7243"}], " ", ",", " ", 
       RowBox[{"-", "16.1725"}], ",", "\n", "   ", 
       RowBox[{"-", "9.5014"}], " ", ",", " ", 
       RowBox[{"-", "16.1723"}], ",", "\n", "  ", 
       RowBox[{"-", "10.2695"}], " ", ",", " ", 
       RowBox[{"-", "16.1749"}], ",", "\n", "  ", 
       RowBox[{"-", "11.0377"}], " ", ",", " ", 
       RowBox[{"-", "16.1744"}], ",", "\n", "  ", 
       RowBox[{"-", "11.7858"}], " ", ",", " ", 
       RowBox[{"-", "16.1753"}], ",", "\n", "  ", 
       RowBox[{"-", "12.5586"}], " ", ",", " ", 
       RowBox[{"-", "16.1748"}], ",", "\n", "  ", 
       RowBox[{"-", "13.2599"}], " ", ",", " ", 
       RowBox[{"-", "16.1752"}], ",", "\n", "  ", 
       RowBox[{"-", "14.0971"}], " ", ",", " ", 
       RowBox[{"-", "16.1752"}], ",", "\n", "  ", 
       RowBox[{"-", "14.6273"}], " ", ",", " ", 
       RowBox[{"-", "16.1754"}]}], "\[IndentingNewLine]", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"**", "**"}], "******)"}], "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", " ", 
      RowBox[{"0.2822", ",", "   ", 
       RowBox[{"-", "2.5953"}], ",", "\n", "   ", 
       RowBox[{"-", "0.8370"}], ",", "   ", 
       RowBox[{"-", "2.9259"}], ",", "\n", "   ", 
       RowBox[{"-", "1.7622"}], " ", ",", "  ", 
       RowBox[{"-", "3.7870"}], ",", "\n", "   ", 
       RowBox[{"-", "2.6908"}], ",", "  ", 
       RowBox[{"-", "14.4324"}], ",", "\n", "   ", 
       RowBox[{"-", "3.5094"}], " ", ",", " ", 
       RowBox[{"-", "15.3287"}], ",", "\n", "   ", 
       RowBox[{"-", "4.3210"}], " ", ",", " ", 
       RowBox[{"-", "16.0419"}], ",", "\n", "   ", 
       RowBox[{"-", "5.0731"}], " ", ",", " ", 
       RowBox[{"-", "15.9669"}], ",", "\n", "   ", 
       RowBox[{"-", "5.7596"}], " ", ",", " ", 
       RowBox[{"-", "16.1793"}], ",", "\n", "   ", 
       RowBox[{"-", "6.3892"}], " ", ",", " ", 
       RowBox[{"-", "16.1236"}], ",", "\n", "   ", 
       RowBox[{"-", "6.9784"}], " ", ",", " ", 
       RowBox[{"-", "16.1848"}], ",", "\n", "   ", 
       RowBox[{"-", "7.5428"}], " ", ",", " ", 
       RowBox[{"-", "16.1614"}], ",", "\n", "   ", 
       RowBox[{"-", "8.0929"}], " ", ",", " ", 
       RowBox[{"-", "16.1797"}], ",", "\n", "   ", 
       RowBox[{"-", "8.6353"}], " ", ",", " ", 
       RowBox[{"-", "16.1712"}], ",", "\n", "   ", 
       RowBox[{"-", "9.1724"}], " ", ",", " ", 
       RowBox[{"-", "16.1770"}], ",", "\n", "   ", 
       RowBox[{"-", "9.7076"}], " ", ",", " ", 
       RowBox[{"-", "16.1740"}], ",", "\n", "  ", 
       RowBox[{"-", "10.2387"}], " ", ",", " ", 
       RowBox[{"-", "16.1760"}], ",", "\n", "  ", 
       RowBox[{"-", "10.7717"}], " ", ",", " ", 
       RowBox[{"-", "16.1750"}], ",", "\n", "  ", 
       RowBox[{"-", "11.2975"}], " ", ",", " ", 
       RowBox[{"-", "16.1753"}], ",", "\n", "  ", 
       RowBox[{"-", "11.8319"}], " ", ",", " ", 
       RowBox[{"-", "16.1751"}], ",", "\n", "  ", 
       RowBox[{"-", "12.3491"}], " ", ",", " ", 
       RowBox[{"-", "16.1753"}]}], "\[IndentingNewLine]", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"0.2822", ",", "   ", 
       RowBox[{"-", "2.5940"}], ",", "\n", "   ", 
       RowBox[{"-", "0.9620"}], " ", ",", "  ", 
       RowBox[{"-", "2.9874"}], ",", "\n", "   ", 
       RowBox[{"-", "1.9631"}], " ", ",", "  ", 
       RowBox[{"-", "4.1271"}], ",", "\n", "   ", 
       RowBox[{"-", "2.9258"}], " ", ",", " ", 
       RowBox[{"-", "15.1960"}], ",", "\n", "   ", 
       RowBox[{"-", "3.7346"}], " ", ",", " ", 
       RowBox[{"-", "15.5233"}], ",", "\n", "   ", 
       RowBox[{"-", "4.3622"}], " ", ",", " ", 
       RowBox[{"-", "16.1420"}], ",", "\n", "   ", 
       RowBox[{"-", "4.8478"}], " ", ",", " ", 
       RowBox[{"-", "16.0086"}], ",", "\n", "   ", 
       RowBox[{"-", "5.2662"}], " ", ",", " ", 
       RowBox[{"-", "16.2214"}], ",", "\n", "   ", 
       RowBox[{"-", "5.6601"}], " ", ",", " ", 
       RowBox[{"-", "16.1193"}], ",", "\n", "   ", 
       RowBox[{"-", "6.0452"}], " ", ",", " ", 
       RowBox[{"-", "16.2045"}], ",", "\n", "   ", 
       RowBox[{"-", "6.4264"}], " ", ",", " ", 
       RowBox[{"-", "16.1520"}], ",", "\n", "   ", 
       RowBox[{"-", "6.8055"}], " ", ",", " ", 
       RowBox[{"-", "16.1897"}], ",", "\n", "   ", 
       RowBox[{"-", "7.1829"}], " ", ",", " ", 
       RowBox[{"-", "16.1649"}], ",", "\n", "   ", 
       RowBox[{"-", "7.5591"}], " ", ",", " ", 
       RowBox[{"-", "16.1821"}], ",", "\n", "   ", 
       RowBox[{"-", "7.9339"}], " ", ",", " ", 
       RowBox[{"-", "16.1703"}], ",", "\n", "   ", 
       RowBox[{"-", "8.3081"}], " ", ",", " ", 
       RowBox[{"-", "16.1784"}], ",", "\n", "   ", 
       RowBox[{"-", "8.6808"}], " ", ",", " ", 
       RowBox[{"-", "16.1730"}], ",", "\n", "   ", 
       RowBox[{"-", "9.0534"}], " ", ",", " ", 
       RowBox[{"-", "16.1767"}], ",", "\n", "   ", 
       RowBox[{"-", "9.4243"}], " ", ",", " ", 
       RowBox[{"-", "16.1742"}], ",", "\n", "   ", 
       RowBox[{"-", "9.7958"}], " ", ",", " ", 
       RowBox[{"-", "16.1759"}]}], "\n", "\n", "\[IndentingNewLine]", "}"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"**", "**"}], "**"}], "**"}], "******)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", " ", 
      RowBox[{"0.2822", ",", "   ", 
       RowBox[{"-", "2.5919"}], ",", "\n", "   ", 
       RowBox[{"-", "1.1022"}], " ", ",", "  ", 
       RowBox[{"-", "3.0593"}], ",", "\n", "   ", 
       RowBox[{"-", "2.1645"}], "  ", ",", " ", 
       RowBox[{"-", "4.6838"}], ",", "\n", "   ", 
       RowBox[{"-", "3.0131"}], " ", ",", " ", 
       RowBox[{"-", "15.8761"}], ",", "\n", "   ", 
       RowBox[{"-", "3.5289"}], " ", ",", " ", 
       RowBox[{"-", "16.0354"}], ",", "\n", "   ", 
       RowBox[{"-", "3.8495"}], " ", ",", " ", 
       RowBox[{"-", "16.3528"}], ",", "\n", "   ", 
       RowBox[{"-", "4.1183"}], " ", ",", " ", 
       RowBox[{"-", "16.1425"}], ",", "\n", "   ", 
       RowBox[{"-", "4.3743"}], " ", ",", " ", 
       RowBox[{"-", "16.2970"}], ",", "\n", "   ", 
       RowBox[{"-", "4.6258"}], " ", ",", " ", 
       RowBox[{"-", "16.1382"}], ",", "\n", "   ", 
       RowBox[{"-", "4.8746"}], " ", ",", " ", 
       RowBox[{"-", "16.2426"}], ",", "\n", "   ", 
       RowBox[{"-", "5.1213"}], " ", ",", " ", 
       RowBox[{"-", "16.1440"}], ",", "\n", "   ", 
       RowBox[{"-", "5.3664"}], " ", ",", " ", 
       RowBox[{"-", "16.2130"}], ",", "\n", "   ", 
       RowBox[{"-", "5.6099"}], " ", ",", " ", 
       RowBox[{"-", "16.1533"}], ",", "\n", "   ", 
       RowBox[{"-", "5.8523"}], " ", ",", " ", 
       RowBox[{"-", "16.1973"}], ",", "\n", "   ", 
       RowBox[{"-", "6.0934"}], " ", ",", " ", 
       RowBox[{"-", "16.1609"}], ",", "\n", "   ", 
       RowBox[{"-", "6.3337"}], " ", ",", " ", 
       RowBox[{"-", "16.1884"}], ",", "\n", "   ", 
       RowBox[{"-", "6.5730"}], " ", ",", " ", 
       RowBox[{"-", "16.1657"}], ",", "\n", "   ", 
       RowBox[{"-", "6.8116"}], " ", ",", " ", 
       RowBox[{"-", "16.1833"}], ",", "\n", "   ", 
       RowBox[{"-", "7.0494"}], " ", ",", " ", 
       RowBox[{"-", "16.1690"}], ",", "\n", "   ", 
       RowBox[{"-", "7.2868"}], " ", ",", " ", 
       RowBox[{"-", "16.1802"}]}], "\[IndentingNewLine]", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{"0.2822", ",", "   ", 
       RowBox[{"-", "2.5890"}], ",", "\n", "   ", 
       RowBox[{"-", "1.2622"}], "  ", ",", " ", 
       RowBox[{"-", "3.1429"}], ",", "\n", "   ", 
       RowBox[{"-", "2.3475"}], "  ", ",", " ", 
       RowBox[{"-", "6.1408"}], ",", "\n", "   ", 
       RowBox[{"-", "2.9116"}], "  ", ",", 
       RowBox[{"-", "17.1652"}], ",", "\n", "   ", 
       RowBox[{"-", "3.1410"}], " ", ",", " ", 
       RowBox[{"-", "14.1841"}], ",", "\n", "   ", 
       RowBox[{"-", "3.2956"}], " ", ",", " ", 
       RowBox[{"-", "17.1865"}], ",", "\n", "   ", 
       RowBox[{"-", "3.4374"}], " ", ",", " ", 
       RowBox[{"-", "15.5571"}], ",", "\n", "   ", 
       RowBox[{"-", "3.5746"}], " ", ",", " ", 
       RowBox[{"-", "16.7903"}], ",", "\n", "   ", 
       RowBox[{"-", "3.7089"}], " ", ",", " ", 
       RowBox[{"-", "16.2944"}], ",", "\n", "   ", 
       RowBox[{"-", "3.8406"}], " ", ",", " ", 
       RowBox[{"-", "16.5510"}], ",", "\n", "   ", 
       RowBox[{"-", "3.9702"}], " ", ",", " ", 
       RowBox[{"-", "16.3238"}], ",", "\n", "   ", 
       RowBox[{"-", "4.0980"}], " ", ",", " ", 
       RowBox[{"-", "16.4126"}], ",", "\n", "   ", 
       RowBox[{"-", "4.2243"}], " ", ",", " ", 
       RowBox[{"-", "16.2515"}], ",", "\n", "   ", 
       RowBox[{"-", "4.3492"}], " ", ",", " ", 
       RowBox[{"-", "16.3299"}], ",", "\n", "   ", 
       RowBox[{"-", "4.4730"}], " ", ",", " ", 
       RowBox[{"-", "16.2020"}], ",", "\n", "   ", 
       RowBox[{"-", "4.5958"}], " ", ",", " ", 
       RowBox[{"-", "16.2792"}], ",", "\n", "   ", 
       RowBox[{"-", "4.7177"}], " ", ",", " ", 
       RowBox[{"-", "16.1765"}], ",", "\n", "   ", 
       RowBox[{"-", "4.8388"}], " ", ",", " ", 
       RowBox[{"-", "16.2471"}], ",", "\n", "   ", 
       RowBox[{"-", "4.9591"}], " ", ",", " ", 
       RowBox[{"-", "16.1649"}], ",", "\n", "   ", 
       RowBox[{"-", "5.0789"}], " ", ",", " ", 
       RowBox[{"-", "16.2266"}]}], "\[IndentingNewLine]", "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{"**", "**"}], "**"}], "**"}], "******)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", " ", 
      RowBox[{"0.2822", ",", "   ", 
       RowBox[{"-", "2.5860"}], ",", "\n", "   ", 
       RowBox[{"-", "1.4491"}], ",", "   ", 
       RowBox[{"-", "3.2403"}], ",", "\n", "   ", 
       RowBox[{"-", "2.4886"}], ",", "  ", 
       RowBox[{"-", "15.9531"}], ",", "\n", "   ", 
       RowBox[{"-", "2.7807"}], " ", ",", " ", 
       RowBox[{"-", "18.4467"}], ",", "\n", "   ", 
       RowBox[{"-", "2.8456"}], " ", ",", " ", 
       RowBox[{"-", "13.9523"}], ",", "\n", "   ", 
       RowBox[{"-", "2.8851"}], " ", ",", " ", 
       RowBox[{"-", "18.6682"}], ",", "\n", "   ", 
       RowBox[{"-", "2.9193"}], " ", ",", " ", 
       RowBox[{"-", "14.2013"}], ",", "\n", "   ", 
       RowBox[{"-", "2.9501"}], " ", ",", " ", 
       RowBox[{"-", "18.1152"}], ",", "\n", "   ", 
       RowBox[{"-", "2.9782"}], " ", ",", " ", 
       RowBox[{"-", "14.8635"}], ",", "\n", "   ", 
       RowBox[{"-", "3.0040"}], " ", ",", " ", 
       RowBox[{"-", "17.7764"}], ",", "\n", "   ", 
       RowBox[{"-", "3.0277"}], " ", ",", " ", 
       RowBox[{"-", "15.2513"}], ",", "\n", "   ", 
       RowBox[{"-", "3.0498"}], " ", ",", " ", 
       RowBox[{"-", "17.5503"}], ",", "\n", "   ", 
       RowBox[{"-", "3.0703"}], " ", ",", " ", 
       RowBox[{"-", "15.5554"}], ",", "\n", "   ", 
       RowBox[{"-", "3.0895"}], " ", ",", " ", 
       RowBox[{"-", "17.3905"}], ",", "\n", "   ", 
       RowBox[{"-", "3.1076"}], " ", ",", " ", 
       RowBox[{"-", "15.8055"}], ",", "\n", "   ", 
       RowBox[{"-", "3.1246"}], " ", ",", " ", 
       RowBox[{"-", "17.2688"}], ",", "\n", "   ", 
       RowBox[{"-", "3.1408"}], " ", ",", " ", 
       RowBox[{"-", "16.0057"}], ",", "\n", "   ", 
       RowBox[{"-", "3.1561"}], " ", ",", " ", 
       RowBox[{"-", "17.1735"}], ",", "\n", "   ", 
       RowBox[{"-", "3.1707"}], " ", ",", " ", 
       RowBox[{"-", "16.1467"}], ",", "\n", "   ", 
       RowBox[{"-", "3.1847"}], " ", ",", " ", 
       RowBox[{"-", "17.0970"}]}], "\[IndentingNewLine]", "}"}]}], 
    "\[IndentingNewLine]", "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"Ex", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"A", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "40", ",", "2"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "14", ",", "1"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Ez", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"A", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2", ",", 
        RowBox[{"Length", "[", "A", "]"}], ",", "2"}], "}"}]}], "]"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ts", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"i", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "20", ",", "1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.684238606833953*^9, 3.684238606834374*^9}, {
   3.6842386619478807`*^9, 3.684238784446618*^9}, {3.684238843326988*^9, 
   3.684238859971353*^9}, {3.6842389038496037`*^9, 3.684239207114235*^9}, {
   3.684239314959177*^9, 3.684239380227332*^9}, {3.684239764234655*^9, 
   3.684239767352851*^9}, 3.684239839818205*^9, {3.684240452363783*^9, 
   3.684240462259849*^9}, {3.6842405003292723`*^9, 3.6842405229237843`*^9}, {
   3.68424056751838*^9, 3.684240896708852*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "[", "A", "]"}]], "Input",
 CellChangeTimes->{{3.684240881360922*^9, 3.684240885507482*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"14", ",", "40"}], "}"}]], "Output",
 CellChangeTimes->{
  3.684239792951425*^9, {3.684239848976617*^9, 3.684239852057572*^9}, {
   3.6842408757186317`*^9, 3.684240885956818*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"LT", "[", "text_", "]"}], ":=", 
  RowBox[{"Style", "[", 
   RowBox[{"text", ",", 
    RowBox[{"FontSize", "\[Rule]", "12"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.684241601816152*^9, 3.684241601817872*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ListPlot", "[", 
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Ex", "[", 
      RowBox[{"[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "14"}], "}"}]}], "]"}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"PointLegend", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"LT", "[", "\"\<(1, 0.7)\>\"", "]"}], ",", 
          RowBox[{"LT", "[", "\"\<(1, 3)\>\"", "]"}], ",", 
          RowBox[{"LT", "[", "\"\<(1, 10)\>\"", "]"}], ",", 
          RowBox[{"LT", "[", "\"\<(1, 1)\>\"", "]"}], ",", 
          RowBox[{"LT", "[", "\"\<(0.3, 1)\>\"", "]"}], ",", 
          RowBox[{"LT", "[", "\"\<(1.4, 1)\>\"", "]"}], ",", 
          RowBox[{"LT", "[", "\"\<(1.7, 1)\>\"", "]"}], ",", 
          RowBox[{"LT", "[", "\"\<(1.7, 1)\>\"", "]"}]}], "}"}], ",", 
        RowBox[{"LegendLayout", "\[Rule]", 
         RowBox[{"{", 
          RowBox[{"\"\<Column\>\"", ",", "1"}], "}"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0.15", ",", "0.4"}], "}"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6842387894935226`*^9, 3.684238809823834*^9}, {
  3.684239448043008*^9, 3.684239461518985*^9}, {3.684239517015963*^9, 
  3.684239626960599*^9}, {3.684239869524762*^9, 3.684239880476129*^9}, {
  3.684240916824231*^9, 3.6842409169284782`*^9}, {3.6842416201129313`*^9, 
  3.684241826853051*^9}, {3.684241879072597*^9, 3.684241980945416*^9}}],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, GraphicsComplexBox[CompressedData["
1:eJyFmHtczPkax0coWjSUjJpqmsYY0zTNpUOEHhRp2bISlcuKVuIIrVsnyiWX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      "], {{{}, {}, 
        {RGBColor[0.24720000000000014`, 0.24, 0.6], 
         LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
          18, 19, 20}]}, 
        {RGBColor[0.6, 0.24, 0.4428931686004542], 
         LineBox[{21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 
          36, 37, 38, 39, 40}]}, 
        {RGBColor[0.6, 0.5470136627990908, 0.24], 
         LineBox[{41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 
          56, 57, 58, 59, 60}]}, 
        {RGBColor[0.24, 0.6, 0.33692049419863584`], 
         LineBox[{61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 
          76, 77, 78, 79, 80}]}, 
        {RGBColor[0.24, 0.3531726744018182, 0.6], 
         LineBox[{81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 
          96, 97, 98, 99, 100}]}, 
        {RGBColor[0.6, 0.24, 0.5632658430022722], 
         LineBox[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
          113, 114, 115, 116, 117, 118, 119, 120}]}, 
        {RGBColor[0.6, 0.42664098839727194`, 0.24], 
         LineBox[{121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 
          133, 134, 135, 136, 137, 138, 139, 140}]}, 
        {RGBColor[0.2634521802031821, 0.6, 0.24], 
         LineBox[{141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 
          153, 154, 155, 156, 157, 158, 159, 160}]}, 
        {RGBColor[0.24, 0.47354534880363613`, 0.6], 
         LineBox[{161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 
          173, 174, 175, 176, 177, 178, 179, 180}]}, 
        {RGBColor[0.5163614825959097, 0.24, 0.6], 
         LineBox[{181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 
          193, 194, 195, 196, 197, 198, 199, 200}]}, 
        {RGBColor[0.6, 0.3062683139954558, 0.24], 
         LineBox[{201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 
          213, 214, 215, 216, 217, 218, 219, 220}]}, 
        {RGBColor[0.3838248546049982, 0.6, 0.24], 
         LineBox[{221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 
          233, 234, 235, 236, 237, 238, 239, 240}]}, 
        {RGBColor[0.24, 0.5939180232054561, 0.6], 
         LineBox[{241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 
          253, 254, 255, 256, 257, 258, 259, 260}]}, 
        {RGBColor[0.39598880819409377`, 0.24, 0.6], 
         LineBox[{261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 
          273, 274, 275, 276, 277, 278, 279, 280}]}}, {
        {RGBColor[0.24720000000000014`, 0.24, 0.6], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 1], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 2], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 3], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 4], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 5], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 6], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 7], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 8], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 9], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 10], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 11], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 12], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 13], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 14], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 15], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 16], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 17], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 18], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 19], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 20]}, 
        {RGBColor[0.6, 0.24, 0.4428931686004542], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 21], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 22], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 23], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 24], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 25], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 26], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 27], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 28], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 29], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 30], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 31], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 32], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 33], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 34], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 35], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 36], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 37], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 38], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 39], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 40]}, 
        {RGBColor[0.6, 0.5470136627990908, 0.24], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 41], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 42], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 43], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 44], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 45], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 46], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 47], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 48], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 49], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 50], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 51], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 52], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 53], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 54], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 55], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 56], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 57], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 58], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 59], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 60]}, 
        {RGBColor[0.24, 0.6, 0.33692049419863584`], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 61], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 62], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 63], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 64], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 65], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 66], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 67], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 68], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 69], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 70], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 71], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 72], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 73], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 74], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 75], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 76], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 77], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 78], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 79], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 80]}, 
        {RGBColor[0.24, 0.3531726744018182, 0.6], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 81], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 82], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 83], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 84], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 85], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 86], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 87], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 88], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 89], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 90], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 91], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 92], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 93], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 94], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 95], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 96], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 97], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 98], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 99], InsetBox[
          StyleBox["\<\"\[FilledDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 100]}, 
        {RGBColor[0.6, 0.24, 0.5632658430022722], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 101], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 102], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 103], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 104], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 105], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 106], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 107], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 108], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 109], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 110], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 111], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 112], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 113], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 114], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 115], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 116], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 117], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 118], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 119], InsetBox[
          StyleBox["\<\"\[EmptyCircle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 120]}, 
        {RGBColor[0.6, 0.42664098839727194`, 0.24], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 121], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 122], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 123], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 124], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 125], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 126], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 127], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 128], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 129], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 130], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 131], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 132], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 133], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 134], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 135], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 136], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 137], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 138], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 139], InsetBox[
          StyleBox["\<\"\[EmptySquare]\"\>",
           StripOnInput->False,
           FontSize->10.24], 140]}, 
        {RGBColor[0.2634521802031821, 0.6, 0.24], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 141], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 142], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 143], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 144], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 145], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 146], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 147], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 148], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 149], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 150], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 151], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 152], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 153], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 154], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 155], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 156], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 157], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 158], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 159], InsetBox[
          StyleBox["\<\"\[EmptyDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.24], 160]}, 
        {RGBColor[0.24, 0.47354534880363613`, 0.6], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 161], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 162], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 163], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 164], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 165], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 166], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 167], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 168], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 169], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 170], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 171], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 172], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 173], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 174], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 175], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 176], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 177], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 178], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 179], InsetBox[
          StyleBox["\<\"\[EmptyUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 180]}, 
        {RGBColor[0.5163614825959097, 0.24, 0.6], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 181], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 182], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 183], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 184], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 185], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 186], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 187], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 188], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 189], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 190], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 191], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 192], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 193], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 194], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 195], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 196], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 197], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 198], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 199], InsetBox[
          StyleBox["\<\"\[EmptyDownTriangle]\"\>",
           StripOnInput->False,
           FontSize->11.136], 200]}, 
        {RGBColor[0.6, 0.3062683139954558, 0.24], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 201], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 202], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 203], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 204], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 205], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 206], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 207], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 208], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 209], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 210], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 211], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 212], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 213], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 214], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 215], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 216], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 217], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 218], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 219], InsetBox[
          StyleBox["\<\"\[FilledCircle]\"\>",
           StripOnInput->False,
           FontSize->8.96], 220]}, 
        {RGBColor[0.3838248546049982, 0.6, 0.24], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 221], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 222], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 223], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 224], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 225], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 226], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 227], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 228], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 229], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 230], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 231], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 232], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 233], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 234], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 235], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 236], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 237], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 238], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 239], InsetBox[
          StyleBox["\<\"\[FilledSquare]\"\>",
           StripOnInput->False,
           FontSize->8.96], 240]}, 
        {RGBColor[0.24, 0.5939180232054561, 0.6], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 241], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 242], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 243], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 244], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 245], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 246], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 247], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 248], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 249], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 250], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 251], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 252], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 253], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 254], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 255], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 256], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 257], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 258], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 259], InsetBox[
          StyleBox["\<\"\[FilledDiamond]\"\>",
           StripOnInput->False,
           FontSize->10.88], 260]}, 
        {RGBColor[0.39598880819409377`, 0.24, 0.6], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 261], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 262], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 263], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 264], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 265], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 266], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 267], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 268], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 269], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 270], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 271], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 272], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 273], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 274], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 275], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 276], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 277], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 278], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 279], InsetBox[
          StyleBox["\<\"\[FilledUpTriangle]\"\>",
           StripOnInput->False,
           FontSize->10.24], 280]}, {}}}], {}}, InsetBox[
     TemplateBox[{
      StyleBox["\"(1, 0.7)\"", StripOnInput -> False, FontSize -> 12],
       StyleBox["\"(1, 3)\"", StripOnInput -> False, FontSize -> 12],StyleBox[
       "\"(1, 10)\"", StripOnInput -> False, FontSize -> 12],StyleBox[
       "\"(1, 1)\"", StripOnInput -> False, FontSize -> 12],StyleBox[
       "\"(0.3, 1)\"", StripOnInput -> False, FontSize -> 12],StyleBox[
       "\"(1.4, 1)\"", StripOnInput -> False, FontSize -> 12],StyleBox[
       "\"(1.7, 1)\"", StripOnInput -> False, FontSize -> 12],StyleBox[
       "\"(1.7, 1)\"", StripOnInput -> False, FontSize -> 12]},
      "PointLegend",
      DisplayFunction->(StyleBox[
        StyleBox[
         PaneBox[
          TagBox[
           GridBox[{{
              TagBox[
               GridBox[{{
                  GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24720000000000014`, 0.24, 0.6]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                   ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                   ImagePadding -> 1, 
                   BaselinePosition -> (Scaled[0.06401785714285718] -> 
                    Baseline)], #}, {
                  GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledSquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.4428931686004542]], FontSize -> 
                    8.96, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                   ImageSize -> {8.96, 8.96}, PlotRangePadding -> None, 
                   ImagePadding -> 1, 
                   BaselinePosition -> (Scaled[0.06401785714285718] -> 
                    Baseline)], #2}, {
                  GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.5470136627990908, 0.24]], FontSize -> 
                    10.88, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                   ImageSize -> {10.88, 10.88}, PlotRangePadding -> None, 
                   ImagePadding -> 1, 
                   BaselinePosition -> (Scaled[0.13235294117647062`] -> 
                    Baseline)], #3}, {
                  GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledUpTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.6, 0.33692049419863584`]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                   ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                   ImagePadding -> 1, 
                   BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)], #4}, {
                  GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[FilledDownTriangle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.24, 0.3531726744018182, 0.6]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                   ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                   ImagePadding -> 1, 
                   BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)], #5}, {
                  GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyCircle]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.24, 0.5632658430022722]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                   ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                   ImagePadding -> 1, 
                   BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)], #6}, {
                  GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptySquare]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.6, 0.42664098839727194`, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                   ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                   ImagePadding -> 1, 
                   BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)], #7}, {
                  GraphicsBox[{{}, {
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], {
                    InsetBox[
                    FormBox[
                    StyleBox["\"\[EmptyDiamond]\"", 
                    Directive[
                    EdgeForm[{
                    Opacity[0.3], 
                    GrayLevel[0]}], 
                    RGBColor[0.2634521802031821, 0.6, 0.24]], FontSize -> 
                    10.24, Plain, StripOnInput -> False], TraditionalForm], 
                    NCache[
                    Scaled[{
                    Rational[1, 2], 
                    Rational[1, 2]}], 
                    Scaled[{0.5, 0.5}]]]}}}, AspectRatio -> Full, 
                   ImageSize -> {10.24, 10.24}, PlotRangePadding -> None, 
                   ImagePadding -> 1, 
                   BaselinePosition -> (Scaled[0.10937500000000001`] -> 
                    Baseline)], #8}}, 
                GridBoxAlignment -> {
                 "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                AutoDelete -> False, 
                GridBoxDividers -> {
                 "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
                GridBoxSpacings -> {"Columns" -> {{0.5}}, "Rows" -> {{0.8}}}],
                "Grid"]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
           "Grid"], Alignment -> Left, AppearanceElements -> None, 
          ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> "ResizeToFit"],
          LineIndent -> 0, StripOnInput -> False], {FontFamily -> "Times"}, 
        Background -> Automatic, StripOnInput -> False]& ),
      Editable->True,
      InterpretationFunction:>(RowBox[{"PointLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24720000000000014`", ",", "0.24`", ",", "0.6`"}], 
                   "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.24`", ",", "0.4428931686004542`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.5470136627990908`", ",", "0.24`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24`", ",", "0.6`", ",", "0.33692049419863584`"}], 
                   "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.24`", ",", "0.3531726744018182`", ",", "0.6`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.24`", ",", "0.5632658430022722`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.6`", ",", "0.42664098839727194`", ",", "0.24`"}], 
                   "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.2634521802031821`", ",", "0.6`", ",", "0.24`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.24`", ",", "0.47354534880363613`", ",", "0.6`"}], 
                   "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.5163614825959097`", ",", "0.24`", ",", "0.6`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.6`", ",", "0.3062683139954558`", ",", "0.24`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.3838248546049982`", ",", "0.6`", ",", "0.24`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   RowBox[{"0.24`", ",", "0.5939180232054561`", ",", "0.6`"}],
                    "]"}], "]"}], ",", 
               RowBox[{"Directive", "[", 
                 RowBox[{"RGBColor", "[", 
                   
                   RowBox[{
                    "0.39598880819409377`", ",", "0.24`", ",", "0.6`"}], 
                   "]"}], "]"}]}], "}"}], ",", 
           RowBox[{"{", 
             
             RowBox[{#, ",", #2, ",", #3, ",", #4, ",", #5, ",", #6, ",", #7, 
               ",", #8}], "}"}], ",", 
           RowBox[{"{", 
             RowBox[{
               RowBox[{"LegendLayout", "\[Rule]", 
                 RowBox[{"{", 
                   RowBox[{"\"Column\"", ",", "1"}], "}"}]}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "Automatic"}]}], "}"}]}], 
         "]"}]& )], Scaled[{0.15, 0.4}], ImageScaled[{0.5, 0.5}],
     BaseStyle->{FontSize -> Larger},
     FormatType->StandardForm]},
   AspectRatio->1,
   Axes->True,
   AxesOrigin->{0, 0.},
   Frame->True,
   FrameLabel->{None, None},
   Method->{},
   PlotRange->{{0, 20.}, {-14.6273, 0.2822}},
   PlotRangeClipping->True,
   PlotRangePadding->{{0.4, 0.4}, {0.29819, 0.29819}}],
  InterpretTemplate[Legended[
    Graphics[{{}, 
      GraphicsComplex[CompressedData["
1:eJyFmHtczPkax0coWjSUjJpqmsYY0zTNpUOEHhRp2bISlcuKVuIIrVsnyiWX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       "], {{{}, {}, {
          Hue[0.67, 0.6, 0.6], 
          Directive[
           RGBColor[0.24720000000000014`, 0.24, 0.6]], 
          
          Line[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18,
            19, 20}]}, {
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           RGBColor[0.6, 0.24, 0.4428931686004542]], 
          
          Line[{21, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 
           36, 37, 38, 39, 40}]}, {
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           RGBColor[0.6, 0.5470136627990908, 0.24]], 
          
          Line[{41, 42, 43, 44, 45, 46, 47, 48, 49, 50, 51, 52, 53, 54, 55, 
           56, 57, 58, 59, 60}]}, {
          Hue[0.37820393249936934`, 0.6, 0.6], 
          Directive[
           RGBColor[0.24, 0.6, 0.33692049419863584`]], 
          
          Line[{61, 62, 63, 64, 65, 66, 67, 68, 69, 70, 71, 72, 73, 74, 75, 
           76, 77, 78, 79, 80}]}, {
          Hue[0.6142719099991583, 0.6, 0.6], 
          Directive[
           RGBColor[0.24, 0.3531726744018182, 0.6]], 
          
          Line[{81, 82, 83, 84, 85, 86, 87, 88, 89, 90, 91, 92, 93, 94, 95, 
           96, 97, 98, 99, 100}]}, {
          Hue[0.8503398874989481, 0.6, 0.6], 
          Directive[
           RGBColor[0.6, 0.24, 0.5632658430022722]], 
          
          Line[{101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 
           113, 114, 115, 116, 117, 118, 119, 120}]}, {
          Hue[0.08640786499873876, 0.6, 0.6], 
          Directive[
           RGBColor[0.6, 0.42664098839727194`, 0.24]], 
          
          Line[{121, 122, 123, 124, 125, 126, 127, 128, 129, 130, 131, 132, 
           133, 134, 135, 136, 137, 138, 139, 140}]}, {
          Hue[0.3224758424985268, 0.6, 0.6], 
          Directive[
           RGBColor[0.2634521802031821, 0.6, 0.24]], 
          
          Line[{141, 142, 143, 144, 145, 146, 147, 148, 149, 150, 151, 152, 
           153, 154, 155, 156, 157, 158, 159, 160}]}, {
          Hue[0.5585438199983166, 0.6, 0.6], 
          Directive[
           RGBColor[0.24, 0.47354534880363613`, 0.6]], 
          
          Line[{161, 162, 163, 164, 165, 166, 167, 168, 169, 170, 171, 172, 
           173, 174, 175, 176, 177, 178, 179, 180}]}, {
          Hue[0.7946117974981064, 0.6, 0.6], 
          Directive[
           RGBColor[0.5163614825959097, 0.24, 0.6]], 
          
          Line[{181, 182, 183, 184, 185, 186, 187, 188, 189, 190, 191, 192, 
           193, 194, 195, 196, 197, 198, 199, 200}]}, {
          Hue[0.030679774997896203`, 0.6, 0.6], 
          Directive[
           RGBColor[0.6, 0.3062683139954558, 0.24]], 
          
          Line[{201, 202, 203, 204, 205, 206, 207, 208, 209, 210, 211, 212, 
           213, 214, 215, 216, 217, 218, 219, 220}]}, {
          Hue[0.266747752497686, 0.6, 0.6], 
          Directive[
           RGBColor[0.3838248546049982, 0.6, 0.24]], 
          
          Line[{221, 222, 223, 224, 225, 226, 227, 228, 229, 230, 231, 232, 
           233, 234, 235, 236, 237, 238, 239, 240}]}, {
          Hue[0.5028157299974758, 0.6, 0.6], 
          Directive[
           RGBColor[0.24, 0.5939180232054561, 0.6]], 
          
          Line[{241, 242, 243, 244, 245, 246, 247, 248, 249, 250, 251, 252, 
           253, 254, 255, 256, 257, 258, 259, 260}]}, {
          Hue[0.7388837074972656, 0.6, 0.6], 
          Directive[
           RGBColor[0.39598880819409377`, 0.24, 0.6]], 
          
          Line[{261, 262, 263, 264, 265, 266, 267, 268, 269, 270, 271, 272, 
           273, 274, 275, 276, 277, 278, 279, 280}]}}, {{
          Hue[0.67, 0.6, 0.6], 
          Directive[
           RGBColor[0.24720000000000014`, 0.24, 0.6]], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 1], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 2], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 3], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 4], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 5], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 6], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 7], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 8], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 9], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 10], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 11], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 12], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 13], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 14], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 15], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 16], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 17], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 18], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 19], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 20]}, {
          Hue[0.9060679774997897, 0.6, 0.6], 
          Directive[
           RGBColor[0.6, 0.24, 0.4428931686004542]], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 21], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 22], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 23], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 24], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 25], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 26], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 27], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 28], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 29], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 30], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 31], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 32], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 33], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 34], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 35], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 36], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 37], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 38], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 39], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 40]}, {
          Hue[0.1421359549995791, 0.6, 0.6], 
          Directive[
           RGBColor[0.6, 0.5470136627990908, 0.24]], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 41], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 42], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 43], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 44], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 45], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 46], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 47], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 48], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 49], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 50], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 51], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 52], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 53], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 54], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 55], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 56], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 57], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 58], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 59], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 60]}, {
          Hue[0.37820393249936934`, 0.6, 0.6], 
          Directive[
           RGBColor[0.24, 0.6, 0.33692049419863584`]], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 61], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 62], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 63], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 64], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 65], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 66], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 67], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 68], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 69], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 70], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 71], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 72], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 73], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 74], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 75], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 76], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 77], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 78], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 79], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 80]}, {
          Hue[0.6142719099991583, 0.6, 0.6], 
          Directive[
           RGBColor[0.24, 0.3531726744018182, 0.6]], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 81], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 82], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 83], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 84], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 85], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 86], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 87], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 88], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 89], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 90], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 91], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 92], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 93], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 94], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 95], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 96], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 97], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 98], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 99], 
          Inset[
           Style["\[FilledDownTriangle]", FontSize -> 10.24], 100]}, {
          Hue[0.8503398874989481, 0.6, 0.6], 
          Directive[
           RGBColor[0.6, 0.24, 0.5632658430022722]], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 101], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 102], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 103], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 104], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 105], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 106], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 107], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 108], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 109], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 110], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 111], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 112], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 113], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 114], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 115], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 116], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 117], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 118], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 119], 
          Inset[
           Style["\[EmptyCircle]", FontSize -> 10.24], 120]}, {
          Hue[0.08640786499873876, 0.6, 0.6], 
          Directive[
           RGBColor[0.6, 0.42664098839727194`, 0.24]], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 121], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 122], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 123], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 124], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 125], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 126], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 127], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 128], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 129], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 130], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 131], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 132], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 133], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 134], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 135], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 136], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 137], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 138], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 139], 
          Inset[
           Style["\[EmptySquare]", FontSize -> 10.24], 140]}, {
          Hue[0.3224758424985268, 0.6, 0.6], 
          Directive[
           RGBColor[0.2634521802031821, 0.6, 0.24]], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 141], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 142], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 143], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 144], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 145], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 146], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 147], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 148], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 149], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 150], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 151], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 152], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 153], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 154], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 155], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 156], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 157], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 158], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 159], 
          Inset[
           Style["\[EmptyDiamond]", FontSize -> 10.24], 160]}, {
          Hue[0.5585438199983166, 0.6, 0.6], 
          Directive[
           RGBColor[0.24, 0.47354534880363613`, 0.6]], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 161], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 162], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 163], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 164], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 165], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 166], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 167], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 168], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 169], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 170], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 171], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 172], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 173], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 174], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 175], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 176], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 177], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 178], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 179], 
          Inset[
           Style["\[EmptyUpTriangle]", FontSize -> 11.136], 180]}, {
          Hue[0.7946117974981064, 0.6, 0.6], 
          Directive[
           RGBColor[0.5163614825959097, 0.24, 0.6]], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 181], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 182], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 183], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 184], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 185], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 186], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 187], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 188], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 189], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 190], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 191], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 192], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 193], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 194], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 195], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 196], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 197], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 198], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 199], 
          Inset[
           Style["\[EmptyDownTriangle]", FontSize -> 11.136], 200]}, {
          Hue[0.030679774997896203`, 0.6, 0.6], 
          Directive[
           RGBColor[0.6, 0.3062683139954558, 0.24]], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 201], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 202], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 203], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 204], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 205], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 206], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 207], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 208], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 209], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 210], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 211], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 212], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 213], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 214], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 215], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 216], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 217], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 218], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 219], 
          Inset[
           Style["\[FilledCircle]", FontSize -> 8.96], 220]}, {
          Hue[0.266747752497686, 0.6, 0.6], 
          Directive[
           RGBColor[0.3838248546049982, 0.6, 0.24]], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 221], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 222], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 223], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 224], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 225], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 226], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 227], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 228], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 229], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 230], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 231], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 232], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 233], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 234], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 235], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 236], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 237], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 238], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 239], 
          Inset[
           Style["\[FilledSquare]", FontSize -> 8.96], 240]}, {
          Hue[0.5028157299974758, 0.6, 0.6], 
          Directive[
           RGBColor[0.24, 0.5939180232054561, 0.6]], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 241], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 242], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 243], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 244], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 245], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 246], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 247], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 248], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 249], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 250], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 251], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 252], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 253], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 254], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 255], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 256], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 257], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 258], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 259], 
          Inset[
           Style["\[FilledDiamond]", FontSize -> 10.88], 260]}, {
          Hue[0.7388837074972656, 0.6, 0.6], 
          Directive[
           RGBColor[0.39598880819409377`, 0.24, 0.6]], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 261], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 262], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 263], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 264], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 265], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 266], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 267], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 268], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 269], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 270], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 271], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 272], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 273], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 274], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 275], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 276], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 277], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 278], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 279], 
          Inset[
           Style["\[FilledUpTriangle]", FontSize -> 10.24], 
           280]}, {}}}], {}}, {
     FrameLabel -> {None, None}, AspectRatio -> 1, Axes -> True, 
      AxesOrigin -> {0, 0.}, Frame -> True, Method -> {}, 
      PlotRange -> {{0, 20.}, {-14.6273, 0.2822}}, PlotRangeClipping -> True, 
      PlotRangePadding -> {{0.4, 0.4}, {0.29819, 0.29819}}}], {
     Placed[
      PointLegend[{
        Directive[
         RGBColor[0.24720000000000014`, 0.24, 0.6]], 
        Directive[
         RGBColor[0.6, 0.24, 0.4428931686004542]], 
        Directive[
         RGBColor[0.6, 0.5470136627990908, 0.24]], 
        Directive[
         RGBColor[0.24, 0.6, 0.33692049419863584`]], 
        Directive[
         RGBColor[0.24, 0.3531726744018182, 0.6]], 
        Directive[
         RGBColor[0.6, 0.24, 0.5632658430022722]], 
        Directive[
         RGBColor[0.6, 0.42664098839727194`, 0.24]], 
        Directive[
         RGBColor[0.2634521802031821, 0.6, 0.24]], 
        Directive[
         RGBColor[0.24, 0.47354534880363613`, 0.6]], 
        Directive[
         RGBColor[0.5163614825959097, 0.24, 0.6]], 
        Directive[
         RGBColor[0.6, 0.3062683139954558, 0.24]], 
        Directive[
         RGBColor[0.3838248546049982, 0.6, 0.24]], 
        Directive[
         RGBColor[0.24, 0.5939180232054561, 0.6]], 
        Directive[
         RGBColor[0.39598880819409377`, 0.24, 0.6]]}, {
        Style["(1, 0.7)", FontSize -> 12], 
        Style["(1, 3)", FontSize -> 12], 
        Style["(1, 10)", FontSize -> 12], 
        Style["(1, 1)", FontSize -> 12], 
        Style["(0.3, 1)", FontSize -> 12], 
        Style["(1.4, 1)", FontSize -> 12], 
        Style["(1.7, 1)", FontSize -> 12], 
        Style["(1.7, 1)", FontSize -> 12]}, LegendLayout -> {"Column", 1}, 
       LegendMarkers -> Automatic, LegendLayout -> {"Column", 1}], {0.15, 
      0.4}, Identity]}]& ],
  AutoDelete->True,
  Editable->True,
  SelectWithContents->False,
  Selectable->True]], "Output",
 CellChangeTimes->{
  3.6842416657596483`*^9, {3.684241713527774*^9, 3.684241785969143*^9}, {
   3.684241816334819*^9, 3.684241827531601*^9}, {3.684241905710936*^9, 
   3.684241981488545*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Ex", "[", 
   RowBox[{"[", 
    RowBox[{"1", ",", 
     RowBox[{"10", ";;", "20"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6842395566429787`*^9, 3.6842395671007643`*^9}, {
  3.684239641598371*^9, 3.6842396637269297`*^9}, {3.68423969496741*^9, 
  3.6842396993773823`*^9}, {3.684239907580103*^9, 3.684239972752877*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "3.0757`"}], ",", 
   RowBox[{"-", "3.433`"}], ",", 
   RowBox[{"-", "3.789`"}], ",", 
   RowBox[{"-", "4.1447`"}], ",", 
   RowBox[{"-", "4.5004`"}], ",", 
   RowBox[{"-", "4.8561`"}], ",", 
   RowBox[{"-", "5.2118`"}], ",", 
   RowBox[{"-", "5.5675`"}], ",", 
   RowBox[{"-", "5.9232`"}], ",", 
   RowBox[{"-", "6.2788`"}], ",", 
   RowBox[{"-", "6.6345`"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.684239563734495*^9, 3.6842395676144342`*^9}, {
   3.684239642142964*^9, 3.684239664067137*^9}, 3.6842396997675543`*^9, 
   3.684239731316942*^9, {3.684239933382967*^9, 3.684239956560137*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p1", "=", 
  RowBox[{"ListPlot", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"0.7", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"i", "-", "1"}], ")"}], "*", "0.1"}]}], ",", 
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Fit", "[", 
             RowBox[{
              RowBox[{"Ex", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", 
                 RowBox[{"10", ";;", "20"}]}], "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", "x"}], "}"}], ",", "x"}], "]"}], "//", 
            "Normal"}], ")"}], ",", "x"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "14"}], "}"}]}], "]"}], ",", 
    RowBox[{"Joined", "\[Rule]", "True"}], ",", 
    RowBox[{"PlotMarkers", "\[Rule]", "Automatic"}], ",", 
    RowBox[{"Frame", "\[Rule]", "True"}], ",", 
    RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Opacity", "[", ".5", "]"}], ",", "Thick"}], "}"}]}], ",", 
    RowBox[{"LabelStyle", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"FontSize", "\[Rule]", "18"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.68423997426029*^9, 3.684239979066437*^9}, {
  3.684240088309311*^9, 3.6842402655416183`*^9}, {3.684240297460343*^9, 
  3.68424030936395*^9}, {3.684240350121028*^9, 3.6842403530192213`*^9}, {
  3.684240935426733*^9, 3.684240945497252*^9}, {3.684242084218196*^9, 
  3.6842421218530903`*^9}, {3.684244733419207*^9, 3.684244736228693*^9}, {
  3.684244801300933*^9, 3.6842448386246367`*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, 
   GraphicsComplexBox[{{0.7, -0.304609090909091}, {
    0.7999999999999999, -0.3557890909090911}, {
    0.8999999999999999, -0.4105527272727275}, {1., -0.46859454545454565`}, {
    1.1, -0.5302281818181821}, {1.2, -0.5959454545454547}, {
    1.3, -0.6663963636363641}, {1.4, -0.7423481818181821}, {
    1.5, -0.7565618181818187}, {1.6, -0.5360254545454547}, {
    1.7, -0.3748463636363638}, {1.8, -0.2410600000000003}, {
    1.9000000000000001`, -0.12366272727272754`}, {
    2., -0.017913636363636465`}}, {{{}, {}, 
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[0.5], 
       LineBox[{1, 2, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14}]}}, {
      {RGBColor[0, 0, 1], Thickness[Large], Opacity[0.5], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 1], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 2], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 3], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 4], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 5], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 6], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 7], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 8], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 9], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 10], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 11], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 12], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 13], InsetBox[
        StyleBox["\<\"\[FilledCircle]\"\>",
         StripOnInput->False,
         FontSize->8.96], 14]}, {}}}], {}},
  AspectRatio->1,
  Axes->True,
  AxesOrigin->{0.7, -0.7565618181818187},
  Frame->True,
  FrameLabel->{None, None},
  LabelStyle->{FontSize -> 18},
  Method->{},
  PlotRange->{{0.7, 2.}, {-0.7565618181818187, 0}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0.026000000000000002`, 0.026000000000000002`}, {
   0.015131236363636374`, 0.015131236363636374`}}]], "Output",
 CellChangeTimes->{
  3.6842403109330893`*^9, 3.6842403535056763`*^9, 3.68424094947928*^9, 
   3.684242038086645*^9, {3.684242091401635*^9, 3.6842421224977493`*^9}, {
   3.684244811076503*^9, 3.6842448393040667`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{
  "\"\</home/gui/Dropbox/Exact bound on ADMM/final_version/NIPS 2016 Workshop \
Submission/figs/min_alpha.pdf\>\"", ",", "p1", ",", "\"\<PDF\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6842421251539717`*^9, 3.6842421844866247`*^9}}],

Cell[BoxData["\<\"/home/gui/Dropbox/Exact bound on ADMM/final_version/NIPS \
2016 Workshop Submission/figs/min_alpha.pdf\"\>"], "Output",
 CellChangeTimes->{
  3.6842421881450787`*^9, {3.684244822543572*^9, 3.684244842977515*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"1.", "+", 
  RowBox[{"1", "/", 
   RowBox[{"Sqrt", "[", "100", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6842410994580297`*^9, 3.6842411369333267`*^9}, {
  3.684241320478373*^9, 3.6842413315491962`*^9}}],

Cell[BoxData["1.1`"], "Output",
 CellChangeTimes->{{3.684241104039206*^9, 3.68424113773632*^9}, {
  3.6842413211919394`*^9, 3.684241338281975*^9}}]
}, Open  ]]
},
WindowSize->{1067, 1004},
WindowMargins->{{415, Automatic}, {-26, Automatic}},
ShowSelection->True,
FrontEndVersion->"9.0 for Linux x86 (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 3381, 96, 315, "Input"],
Cell[3963, 120, 95, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4095, 126, 1803, 40, 99, "Input"],
Cell[5901, 168, 2331, 44, 328, "Output"]
}, Open  ]],
Cell[8247, 215, 3086, 84, 445, "Input"],
Cell[CellGroupData[{
Cell[11358, 303, 1695, 42, 176, "Input"],
Cell[13056, 347, 2508, 46, 350, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15601, 398, 1388, 38, 121, "Input"],
Cell[16992, 438, 2230, 43, 350, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19259, 486, 511, 16, 37, "Input"],
Cell[19773, 504, 1241, 26, 242, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21051, 535, 347, 10, 56, "Input"],
Cell[21401, 547, 6484, 114, 241, "Output"]
}, Open  ]],
Cell[27900, 664, 1868, 50, 350, "Input"],
Cell[29771, 716, 292, 8, 32, "Input"],
Cell[CellGroupData[{
Cell[30088, 728, 495, 16, 59, InheritFromParent],
Cell[30586, 746, 827, 25, 61, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31450, 776, 590, 18, 70, "Input"],
Cell[32043, 796, 742, 23, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32822, 824, 564, 18, 70, "Input"],
Cell[33389, 844, 791, 24, 54, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34217, 873, 650, 19, 118, "Input"],
Cell[34870, 894, 154, 4, 32, "Output"]
}, Open  ]],
Cell[35039, 901, 534, 15, 99, "Input"],
Cell[35576, 918, 357, 7, 32, "Input"],
Cell[CellGroupData[{
Cell[35958, 929, 128, 2, 32, "Input"],
Cell[36089, 933, 88, 1, 32, "Output"]
}, Open  ]],
Cell[36192, 937, 1846, 53, 202, "Input"],
Cell[CellGroupData[{
Cell[38063, 994, 500, 15, 32, "Input"],
Cell[38566, 1011, 2348, 44, 255, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40951, 1060, 173, 4, 32, "Input"],
Cell[41127, 1066, 98, 1, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41262, 1072, 497, 16, 32, "Input"],
Cell[41762, 1090, 3896, 72, 245, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45695, 1167, 284, 8, 32, "Input"],
Cell[45982, 1177, 635, 20, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46654, 1202, 267, 7, 32, "Input"],
Cell[46924, 1211, 429, 14, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47390, 1230, 513, 16, 73, "Input"],
Cell[47906, 1248, 2271, 44, 251, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50214, 1297, 328, 10, 32, "Input"],
Cell[50545, 1309, 625, 19, 37, "Output"]
}, Open  ]],
Cell[51185, 1331, 220, 3, 143, "Input"],
Cell[51408, 1336, 31435, 656, 7095, "Input"],
Cell[CellGroupData[{
Cell[82868, 1996, 129, 2, 32, "Input"],
Cell[83000, 2000, 218, 5, 32, "Output"]
}, Open  ]],
Cell[83233, 2008, 247, 6, 32, "Input"],
Cell[CellGroupData[{
Cell[83505, 2018, 1709, 37, 121, "Input"],
Cell[85217, 2057, 88763, 2063, 369, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[174017, 4125, 386, 8, 55, "Input"],
Cell[174406, 4135, 650, 16, 32, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[175093, 4156, 1749, 43, 77, "Input"],
Cell[176845, 4201, 2943, 70, 359, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[179825, 4276, 288, 6, 77, "Input"],
Cell[180116, 4284, 230, 3, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180383, 4292, 228, 5, 32, "Input"],
Cell[180614, 4299, 147, 2, 32, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

